Subspace benchmarking high-fidelity entangling operations with trapped ions

We present a new and simplified two-qubit randomized benchmarking procedure that operates only in the symmetric subspace of a pair of qubits and is well suited for benchmarking trapped-ion systems. By performing benchmarking only in the symmetric subspace, we drastically reduce the experimental complexity, number of gates required, and run time. The protocol is demonstrated on trapped ions using collective single-qubit rotations and the Molmer-Sorenson (MS) interaction to estimate an entangling gate error of $2(1) \times 10^{-3}$. We analyze the expected errors in the MS gate and find that population remains mostly in the symmetric subspace. The errors that mix symmetric and anti-symmetric subspaces appear as leakage and we characterize them by combining our protocol with recently proposed leakage benchmarking. Generalizations and limitations of the protocol are also discussed.

==> anc/srb/README.txt <==
Installation
------------
The easiest way to install the srb package is with Anaconda:
1. Open an Ananconda Prompt
2. Install qutip (only needed for simulation): conda install -c conda-forge qutip
2. Navigate to the srb directory: cd ~/<insert path here>/srb
3. Install the package: pip install -e .


Example Notebooks:
------------------
- srb_totorial.ipynb: runs full subspace randomized benchmarking with leakage analysis (also calls detector_tomography)
- srb-lite tutorial.ipynb: runs subspace randomized benchmarking lite (no leakage analysis but does not required detector tomgoraphy)


Package contents:
-----------------
srb/
    funcs/
        bin_data_funcs.py
	rb_funcs.py
    methds/
	detector_tomography.py
	sub_bench.py
	sub_bench_lite.py
    models/
	qutip_models.py
    objects/
	base_objects.py
	group_tools.py
	qutip_objects.py



==> anc/srb/setup.py <==
# -*- coding: utf-8 -*-
"""
title:          setup.py
description:    Make into package
author:         Charlie Baldwin
date:           2019-10-28


"""
from setuptools import setup
import sys

def forbid_publish():
    """ Prevent users of setup.py from possibly publishing to PyPI.
    """
    # 'testarg' is for testing this command
    blacklist = ['register', 'upload', 'upload_docs', 'testarg',]

    for command in blacklist:
        if (command in sys.argv):
            err_str = "The input command \'" + command
            err_str += "has been blacklisted, exiting..."
            raise RuntimeError(err_str)
# This command must run before anything else in this file!
forbid_publish()

setup(name='srb',
     version='1.0',
     description='subspace RB package for trapped-ions',
     url='none',
     author='Charlie Baldwin',
     author_email='charles.baldwin@honeywell.com',
     packages=['srb'],
     zip_safe=False)

==> anc/srb/srb-lite_tutorial.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Subspace randomized bencharmking lite\n",
    "\n",
    "Subspace randomized bencharmking lite (SRB-lite) is a variant of randomized benchmarking to measure the performance of the Molmer-Sorenson (or ZZ) gate across the symmetric subspace of two ions. The symmetric subspace forms a qutrit (three-dimensional Hilbert space) where we perform standard randomized benchmarking. We use optimal control (see __[arXiv:1011.4874](https://arxiv.org/pdf/1011.4874.pdf)__ for more info) to generate the needed qutrit Clifford gates by compiling the Molmer-Sorenson gates plus global single-qubit gates with arbitrary amplitude and phase.\n",
    "\n",
    "This notebook covers how to run the `sub_bench_lite.py` for simulation and experimental data loading as well as other features in the script for analysis.\n",
    "\n",
    "\n",
    "\n",
    "## Initializing randomized benchmarking experiment \n",
    "We first create a blank instance of `SubBenchLite` and then use the `build_experiments` method to create the sequences of random gates. \n",
    "\n",
    "The first two args in `build_experiments` determine the length of sequences, and number of repitions per sequence, which are generally experiment dependent. A good rule of thumb is to pick 'seq_len' as exponentially distrubted between 1 and 1/(error) and `seq_reps = 100`. One option is to set `seq_len = fib_numbers(1/error)`.\n",
    "\n",
    "The next arg `lname` specifies the type of optimal control pickle file to use to generate the gates. These files are included in srb\\control_pulses and specify the micro-wave phases for single qubit gates needed to generate either all 216 qutrit Clifford gates or a sufficient generating set. Current options (both saved in diagnostics directory): <br>\n",
    "- `ZZ_fixed3.pkl`: uses global single-qubit gates with arbitrary amplitude and phase, and 3 ZZ gates to generate all 216 qutrit Cliffords <br>\n",
    "- `ZZ_fixed3n2.pkl`: uses global single-qubit gates with $\\pi/2$ amplitude and arbitrary phase, and 3 ZZ gates to generate all 216 qutrit Cliffords <br>\n",
    "- `XX_fixed3.pkl`: uses global single-qubit gates with arbitrary amplitude and phase, and 3 XX gates to generate all 216 qutrit Cliffords <br>\n",
    "- `XX_fixed3n2.pkl`: uses global single-qubit gates with $\\pi/2$ amplitude and arbitrary phase, and 3 XX gates to generate all 216 qutrit Cliffords <br>\n",
    "- `YY_fixed3.pkl`: uses global single-qubit gates with arbitrary amplitude and phase, and 3 YY gates to generate all 216 qutrit Cliffords <br>\n",
    "- `YY_fixed3n2.pkl`: uses global single-qubit gates with $\\pi/2$ amplitude and arbitrary phase, and 3 YY gates to generate all 216 qutrit Cliffords <br>\n",
    "\n",
    "The next two args determine if the experiments are output in a random order (`randomize_exp=True`) and if they are saved to a seperate pickle file (`save_seq=True`).\n",
    "\n",
    "The final arg determines if the number of possible Cliffords should be doubled to include Cliffords that put the opposite sign on the anti-symmetric subspace `add_reverse=True`. This also  increases the average number of `ZZ` gates per Clifford. We think this shouldn't matter so usually we set `add_reverse=False`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from srb.methods import sub_bench_lite as srb\n",
    "\n",
    "seed = 0 # random seed for numpy random number generator\n",
    "\n",
    "exp1 = srb.SubBenchLite(seed)\n",
    "control_str = exp1.build_experiments(2**np.arange(10), 100, \n",
    "                                    lname='ZZ_fixed3n2.pkl',\n",
    "                                    randomize_exp=False,\n",
    "                                    save_seq=False,\n",
    "                                    add_reverse=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The output `control_str` is a list of control sequences for each sub experiment. For example, for the first sublist in `control_str` generated above corresponds to the first length 2 experiment:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['0.5pi_0.27526842pi',\n",
       " '0.5pi_1.6836584pi',\n",
       " '0.5pi_1.0536429pi',\n",
       " '0.5pi_0.73657908pi',\n",
       " 'ZZ',\n",
       " '0.5pi_1.0058295pi',\n",
       " '0.5pi_1.1474793pi',\n",
       " '0.5pi_1.8813266pi',\n",
       " '0.5pi_0.41004232pi',\n",
       " 'ZZ',\n",
       " '0.5pi_0.2040955pi',\n",
       " '0.5pi_0.59164745pi',\n",
       " '0.5pi_0.21727845pi',\n",
       " '0.5pi_1.4559187pi',\n",
       " 'ZZ',\n",
       " '0.5pi_0.97395152pi',\n",
       " '0.5pi_1.214541pi',\n",
       " '0.5pi_0.13231512pi',\n",
       " '0.5pi_0.047998916pi',\n",
       " '0.5pi_0.66743843pi',\n",
       " '0.5pi_1.0640464pi',\n",
       " '0.5pi_0.74303579pi',\n",
       " '0.5pi_1.8963344pi',\n",
       " 'ZZ',\n",
       " '0.5pi_0.8918545pi',\n",
       " '0.5pi_0.093719404pi',\n",
       " '0.5pi_1.5845803pi',\n",
       " '0.5pi_2.2732215pi',\n",
       " 'ZZ',\n",
       " '0.5pi_1.849325pi',\n",
       " '0.5pi_0.13835458pi',\n",
       " '0.5pi_0.89372283pi',\n",
       " '0.5pi_1.3462569pi',\n",
       " 'XX',\n",
       " 'YY',\n",
       " '1.0pi_0.0pi',\n",
       " '1.0pi_0.5pi',\n",
       " '0.5pi_1.9974988pi',\n",
       " '0.5pi_0.76295439pi',\n",
       " '0.5pi_1.0143488pi',\n",
       " '0.5pi_0.38875025pi']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "control_str[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Each control string in the sublist corresponds either <br>\n",
    "1. Collective single-qubit $U(\\theta, \\phi) = \\exp[-i \\tfrac{\\theta}{2}(X \\cos(\\phi) + Y \\sin(\\phi))^{\\otimes 2}]$ gate with written as `<amp>pi_<phs>pi` where `<amp>` = $\\theta$ and `<phs>` = $\\phi$ <br>\n",
    "2. Entangling gate either `ZZ` with $U_{ZZ} = \\exp[-i \\tfrac{\\pi}{4} ZZ]$, `XX` with $U_{XX} = \\exp[-i \\tfrac{\\pi}{4} XX]$, or `YY` with $U_{YY} = \\exp[-i \\tfrac{\\pi}{4} YY]$<br>\n",
    "\n",
    "These sequences then can be run on the experiment and produce a pandas DataFrame in the format discussed below.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simulating data\n",
    "To simulate the data, we use the `qutip_models` module. In the function `nbright_sim` (for simulating 2 ions in a measurement zone) we specify the number of trials per sequence, mean photon counts, thresholds (bin edges), and errors. The method allows for different error channels for state prep (`error_state`), single-qubit gates (`error_1q`), two-qubit gates (`error_2q`), and measurement (`error_meas`). Each error is a tuple where the first element is a string that specifies the type of error and the next elements specifying the strength of the error. Errors are generated in `error_processes.py`. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from srb.models import qutip_models as qm\n",
    "\n",
    "data = qm.nbright_sim(exp1, trials=100, mean_counts=[0.1,10,20],\n",
    "                            error_state={'nqubits':exp1.nqubits, 'etype':'dep', 'magnitude':1e-4},\n",
    "                            error_1q={'nqubits':1, 'etype':'dep', 'magnitude':1e-4},\n",
    "                            error_2q={'nqubits':2, 'etype':'dep', 'magnitude':1e-3},\n",
    "                            error_meas={'nqubits':exp1.nqubits, 'etype':'dep', 'magnitude':1e-4})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The `data` is returned in the format that the `exp1` object can read to analyze the results. The columns are labeled `RB_ID` for the RB ID number of each sequence, `ShotID` for each shot in the experiment, and `Count` for the number of photons counted."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ShotID</th>\n",
       "      <th>Count</th>\n",
       "      <th>RB_ID</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>95</td>\n",
       "      <td>95</td>\n",
       "      <td>17.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>96</td>\n",
       "      <td>96</td>\n",
       "      <td>19.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>97</td>\n",
       "      <td>97</td>\n",
       "      <td>23.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>98</td>\n",
       "      <td>98</td>\n",
       "      <td>17.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>99</td>\n",
       "      <td>99</td>\n",
       "      <td>22.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>100000 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    ShotID  Count  RB_ID\n",
       "0        0    0.0      0\n",
       "1        1    0.0      0\n",
       "2        2    0.0      0\n",
       "3        3    0.0      0\n",
       "4        4    0.0      0\n",
       "..     ...    ...    ...\n",
       "95      95   17.0    999\n",
       "96      96   19.0    999\n",
       "97      97   23.0    999\n",
       "98      98   17.0    999\n",
       "99      99   22.0    999\n",
       "\n",
       "[100000 rows x 3 columns]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading data\n",
    "To load data into a `SubBenchLite` instance we use the `load_data` method. To show how this works let's use the data generated from `nbright_sim`. We need to first bin this raw photon count data into by the `threshold_counts` funciton in `bin_data_funcs.py`. To load the data, we have to specify the names of the detectors, which correspond to the names of the columns of the pandas dataframe that contain the count information. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "from srb.funcs import bin_data_funcs as bd\n",
    "\n",
    "hists = bd.threshold_counts(data, bin_rule=bd.nbright_bins, thresholds=[0,2,15,np.inf])\n",
    "exp1.load_data(hists)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Analyzing data\n",
    "The instance exp1 now contains randomly generated SRB data ready for analysis. For SRB the analysis is simply a least-squares fitting of the data to the decay curve $\\overline{p}(\\ell) = A r^{\\ell} + B$. To perform this fit, we use the `analyze_data` method. \n",
    "\n",
    "The parameter $r$ is called the 'standard decay parameter.' It is linearly proportional to the subspace fidelity of the Clifford gates. The parameters $A$ and $B$ are related to all the errors (state preparation,  one and two-qubit gates, and measurement errors).\n",
    "\n",
    "We additionally perform a semi-parametric bootstrap resample to estimate confidence intervals of the fidelity and plot the decay curve. Finally, the method `output_str` gives a summary of all the relevant information from the experiment and fit."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "###############################################################################\n",
      "2-qubit subspace randomized benchmarking lite info, v = SubBenchLite_v1.0\n",
      "###############################################################################\n",
      "\n",
      "Sequence info \n",
      "-------------------------------------------------------------------------------\n",
      "Random seed: 0\n",
      "Gate file used: ZZ_fixed3n2.pkl\n",
      "Number of random sequences per length:\n",
      "1: 100\n",
      "2: 100\n",
      "4: 100\n",
      "8: 100\n",
      "16: 100\n",
      "32: 100\n",
      "64: 100\n",
      "128: 100\n",
      "256: 100\n",
      "512: 100\n",
      "final measurements (pauli indices): [0]\n",
      "\n",
      "\n",
      "Data summary  (loaded 20191030-112742)\n",
      "-------------------------------------------------------------------------------\n",
      "Avg. survival frequency +/- standard error of mean:\n",
      "1: 0.9863 +/- 0.0011 \n",
      "2: 0.9817 +/- 0.0013 \n",
      "4: 0.9704 +/- 0.0017 \n",
      "8: 0.9534 +/- 0.0022 \n",
      "16: 0.9192 +/- 0.0030 \n",
      "32: 0.8508 +/- 0.0039 \n",
      "64: 0.7408 +/- 0.0046 \n",
      "128: 0.5832 +/- 0.0049 \n",
      "256: 0.3941 +/- 0.0043 \n",
      "512: 0.2735 +/- 0.0044 \n",
      "\n",
      "\n",
      "Fit info \n",
      "-------------------------------------------------------------------------------\n",
      "Fid fit function: (0.745763)*(0.993729**(length)) + 0.244696\n",
      " chi**2 = 0.018003 with p_value = 0.000000\n",
      "\n",
      "\n",
      "Summary info \n",
      "-------------------------------------------------------------------------------\n",
      "r = 0.993729, bootstrap std = 0.000161, bootstrap mean = 0.993729\n",
      "sub Clifford fidelity = 0.994425, bootstrap std = 0.000143, bootstrap mean = 0.994426\n",
      "Estimated sub gate fidelity = 0.998142, bootstrap std = 0.000143, bootstrap mean = 0.994426\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "exp1.analyze_data()\n",
    "exp1.bootstrap(100)\n",
    "exp1.plot_survival()\n",
    "print(exp1.output_str())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Saving and loading instance\n",
    "Now say we generated `exp1` and took data but now we want to save everything for future analysis. We use the `output_dict` method to create a dictionary of all the relevant info about `exp1` and either save it as a pickle file (specify the name as an arg) or just keep it as variable. We can then use the `load_experiment` method to input all this info into a new instance of `SubBenchLite`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "exp1_dict = exp1.output_dict()\n",
    "exp1_new = srb.SubBenchLite(seed=0)\n",
    "exp1_new.load_experiments(exp1_dict)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/srb/srb/control_pulses/__init__.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 30 15:00:26 2018

@author: H266496
"""

==> anc/srb/srb/funcs/__init__.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 30 15:00:26 2018

@author: H266496
"""

==> anc/srb/srb/funcs/bin_data_funcs.py <==
# -*- coding: utf-8 -*-
"""
title:          bin_data_funcs.py
description:    Functions used for binning data and applying detector tomography
author:         Charlie Baldwin
date:           2019-10-28
note:           Requires data saved as pandas.DataFrame specified format


"""
import numpy as np


def nbright_bins(counts, thresholds):
    """
    Threshold dataset with three histograms (number of ions bright).
    
    Args:
        counts:         (pd.DataFrame) data from specific experiment
        thresholds:     (list) photon count bin edges (ex. [0,2,np.inf])
        
    Returns:
        hist    (dict) number of counts in each bin
        
        
    """
    nbins = len(thresholds) - 1
        
    # binning function
    tfunc = lambda x: [i for i in range(nbins+1) if thresholds[i] <= x < thresholds[i+1]][0]
    
    # apply binner function to each row in df
    new_col = counts['Count'].apply(tfunc) 
    counts = counts.assign(**{'nbright':new_col.values})
    
    # count number of resulting states
    tmp_hist = counts['nbright'].value_counts().to_dict()
    hist = {**{n:0 for n in range(nbins) if n not in tmp_hist}, **tmp_hist}
    
    return hist


def template_histograms(data):
    """
    Creates templates from template_exp runs.
    
    args:
        data:           (pd.DataFrame) data from experiment/sim
        unique_hists:   (int) number of unique histograms in data (3 or 4)

    """
    exp_counts = data.groupby('RB_ID')
    
    max_counts = 0
    unique_hist = data['RB_ID'].unique()
    raw_counts = {}
    for h in unique_hist:
        raw_counts[h] = exp_counts.get_group(h)['Count'].tolist()
        
    max_counts = max(max(raw_counts[h]) for h in unique_hist) + 1
    
    template = [np.histogram(raw_counts[c], bins=np.arange(max_counts))[0]/len(raw_counts[c])
                for c in unique_hist]
    
    # need to subtract out dark,dark and bright,bright
    if len(unique_hist) == 4:
        template1 = template[1] + template[2] - (template[0] + template[3])/2
        template1 = [t if t>=0 else 0 for t in template1]
        template = [template[0], template1, template[3]]
        
    # set 0 values to small and renormalize
    template = [np.array([val if val > 0 else 1e-6 for val in template[i]]) 
                for i in range(3)]
    template = template/np.sum(template)
    
    return template


def detector_tomography(data, thresholds):
    """
    Performs detector tomography on template histograms
    
    args:
        data:           (pd.DataFrame) data from experiment/sim
        thesholds:      (list) thresholding bins (ex. [0,2,15,np.inf])

    """
    template = template_histograms(data)
    
    thresholds[-1] = max(len(t) for t in template)
    
    binned_template = []
    for t in template:
        binned_template.append([sum(t[j] for j in range(thresholds[i], thresholds[i+1])) 
                               for i in range(len(thresholds) - 1)])

    Q = np.array(binned_template).T
    Q[Q <= 0] = 1e-6  
    Q = Q/np.sum(Q, 0)[np.newaxis,:] # previously 1 should be 0 (and switched order)
    
    return Q


def threshold_counts(data, bin_rule, **kwargs):
    """
    Bins the data for a set of different experiments all in a single DataFrame.
    
    args:
        data:           (pd.DataFrame) data from experiment/sim
        bin_rule:       (func) one of the above function for binning 
                        (probably use qubit_bins)
    **kwargs:
        thresholds:     (list) photon count thresholds
        hist_list:      (np.ndarray) reference histograms (bin_rule=fit_meas only)
        ftype:          (str) type of fitting function (bin_rule=fit_meas only)
        
    Returns:
        bin_data:       (dict) binned counts for each experiment
       
        
    """   
    exp_counts = data.groupby('RB_ID')
    
    bin_data = {}
    for i in data['RB_ID'].unique():
        counts = exp_counts.get_group(i)
        bin_data[i] = bin_rule(counts, **kwargs)
    
    return bin_data


        

==> anc/srb/srb/funcs/rb_funcs.py <==
# -*- coding: utf-8 -*-
"""
title:          rb_funcs.py
description:    Functions used for fitting RB decay curves
author:         Charlie Baldwin
date:           2019-10-28
note:           


"""
import numpy as np


def survival_function(rb_params, seq_len, survival_avg, variance, asympt):
    """
    Calculate the residuals for RB survival equation.
    
    Args:
        rb_params:      (list) values used in zero_order_rb (later to be replaced by any rb function)
        seq_len:        (list) number of gates for each survival_avg value
        survival_freq:  (list) average survival frequency from data
        variance:       (list) variance of each survival_avg estimate
        asympt:         (float) asymptote of decay (set to 1/d or left as free variable)
            
    Returns:
        residual:  (np.ndarray) difference between survival_freq and model of survival_freq
        
    """
    num_len = len(seq_len)
    residual = np.array([])
    for i in range(num_len):
        residual = np.append(residual, (zero_order_rb(rb_params, seq_len[i], asympt) - survival_avg[i])/np.sqrt(variance[i]))
    
    return residual


def trace_function(rb_params, seq_len, survival_avg, variance, asympt):
    """
    Calculate the residuals for leakage decay.
    
    Args:
        rb_params:      (list) values used in zero_order_rb (later to be replaced by any rb function)
        seq_len:        (list) number of gates for each survival_avg value
        survival_freq:  (list) average survival frequency from data
        variance:       (list) variance of each survival_avg estimate
        asympt:         (float) asymptote of decay (set to 1/d or left as free variable)
            
    Returns:
        residual:  (np.ndarray) difference between survival_freq and model of survival_freq
        
    """
    num_len = len(seq_len)
    residual = np.array([])
    for i in range(num_len):
        residual = np.append(residual, (zero_order_rb(rb_params, seq_len[i], asympt) - survival_avg[i])/np.sqrt(variance[i]))
    
    return np.sum(residual**2)


def zero_order_rb(rb_params, seq_len, asympt):
    """
    Calculate the residuals for 0th order RB survival equation.
    
    Args:
        rb_params:      (list) values used in zero_order_rb (later to be replaced by any rb function)
        seq_len:        (list) number of gates for each survival_avg value
        asympt:         (float or None) asymptote of decay (set to 1/d or left as free variable)
            
    Returns:
        survival_prob:  (float) average survival probabilty based on 0th order rb model
        
    """
    try:
        survival_prob = rb_params[0]*(rb_params[-1]**seq_len) + asympt
        
    except TypeError:
        survival_prob = rb_params[0]*(rb_params[1]**seq_len) + rb_params[2]
        
    return survival_prob


def fib_numbers(fib_max):
    """
    Creates list of fibonacci numbers between 1 and fib_max (skipping every other).
    
    Args:
        fib_max: (int) maximum number
        
    Returns:
        F:  (list) fibonacci numbers between 1 and fib_max (rounds up)
        
    """
    F = [1, 1]
    
    while F[-1] <= fib_max:
        F.append(F[-1] + F[-2])
        
    del F[0] # delete oth arguement since same as 1st
        
    return F



==> anc/srb/srb/methods/__init__.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 30 15:00:26 2018

@author: H266496
"""

==> anc/srb/srb/methods/detector_tomography.py <==
# -*- coding: utf-8 -*-
"""
title:          detector_tomography.py
description:    Class of sequences used for detector tomography
author:         Charlie Baldwin
date:           2019-10-28
notes:          - does not perform analysis, just generates sequences
   

"""
import time
import pickle

from srb.objects import group_tools as gt
gt.initialize_tools(2)
from srb.objects import base_objects as bo

class DetectTomo:
    """
    Sequences to generate templates for detector tomography.
    
    Attributes:
        nqubits:            (int) set to 2 qubits
        hist_type:          (str) type of detector tomography sequences
        seq:                (dict) sequences needed 
        blocks:             (dict) blocks used in experiments (and simulation of blocks)
            
    """
    def __init__(self):
        """Initializes instance of a DetectTomo class."""
        
        self.nqubits = 2 # only works for 2 qubits
        self.d = 3 # fixed for d = 3
        self.version = 'DetectTomo_v1.0'
        
                            
    def build_experiments(self, hist_type, save_seq=False):
        """
        Build sequences for detector tomography.
        
        Args:
            hist_type:  (str) type of gates to build histograms
            save_seq:   (bool) True=save controls_out as pickle file
            
        Returns: 
            controls_out:   (list) list of control sequences 
            
        """
        self.build_time = time.strftime("%Y%m%d-%H%M%S")
        self.hist_type = hist_type
            
        if hist_type == 'XX':
            self.blocks, controls_out = self._hist_xx()
            self.seq = {i:[[i]] for i in range(3)}
            
        elif hist_type == 'YY':
            self.blocks, controls_out = self._hist_xx()
            self.seq = {i:[[i]] for i in range(3)}
            
        elif hist_type == 'ZZ':
            self.blocks, controls_out = self._hist_zz()
            self.seq = {i:[[i]] for i in range(3)}
        
        elif hist_type == 'uW':
            self.blocks, controls_out = self._hist_uw()
            self.seq = {i:[[i]] for i in range(4)}
            
        self.state_prep = bo.State(num=0, nqubits=self.nqubits)    # state prepares in the dark state by default
        self.measurement = bo.Measurement(nqubits=self.nqubits)     # comp basis measurement by default
        self.experiment_order = [(i,0) for i in range(len(self.seq))]
        
        # save control string if specified
        if save_seq:
            with open('dt_seqs_' + self.build_time + '.pkl', 'wb') as rb_aux:
                pickle.dump(controls_out, rb_aux)
                
        return controls_out
    
    def _hist_xx(self):
        """Make block_dict with lasers."""
        
        # needs tag for SQ gate gate
        blocks = {}
        control_str = {}
        
        # 0 bright
        gate = bo.Gate(time=0.5, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[0] = block
        control_str[0] = block.control_str()
        
        # 1 bright
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        gate = bo.Gate(time=0.5, phase=0.0, nqubits=2)
        block.add_gate(gate, tstep=0, control=0, target=1)
        gate = bo.Gate(time=0.5, phase=0.75, nqubits=1)
        block.add_gate(gate, tstep=1, control=0)
        block.add_gate(gate, tstep=1, control=1)
        blocks[1] = block
        control_str[1] = block.control_str()
        
        # 2 bright
        gate = bo.Gate(time=1.0, phase=0.0, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[2] = block
        control_str[2] = block.control_str()

        return blocks, control_str
        
    def _hist_yy(self):
        """Make seq with lasers."""
        
        # needs tag for SQ gate gate
        blocks = {}
        control_str = {}
        
        # 0 bright
        gate = bo.Gate(time=0.5, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[0] = block
        control_str[0] = block.control_str()
        
        # 1 bright
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        gate = bo.Gate(time=0.5, phase=0.5, nqubits=2)
        block.add_gate(gate, tstep=0, control=0, target=1)
        gate = bo.Gate(time=0.5, phase=0.25, nqubits=1)
        block.add_gate(gate, tstep=1, control=0)
        block.add_gate(gate, tstep=1, control=1)
        blocks[1] = block
        control_str[1] = block.control_str()
        
        # 2 bright
        gate = bo.Gate(time=1.0, phase=0.0, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[2] = block
        control_str[2] = block.control_str()

        return blocks, control_str
        
    def _hist_zz(self):
        """Make seq with ms and uw."""
        
        blocks = {}
        control_str = {}
        
        # 0 bright
        gate = bo.Gate(time=0.5, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[0] = block
        control_str[0] = block.control_str()
        
        # 1 bright
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        gate = bo.Gate(time=0.5, phase=0.0, nqubits=1)
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        gate = bo.Gate(nqubits=2)
        block.add_gate(gate, tstep=1, control=0, target=1)
        gate = bo.Gate(time=0.5, phase=1.0, nqubits=1)
        block.add_gate(gate, tstep=2, control=0)
        block.add_gate(gate, tstep=2, control=1)
        gate = bo.Gate(time=0.5, phase=0.25, nqubits=1)
        block.add_gate(gate, tstep=3, control=0)
        block.add_gate(gate, tstep=3, control=1)
        blocks[1] = block
        control_str[1] = block.control_str()
        
        # 2 bright
        gate = bo.Gate(time=1.0, phase=0.0, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[2] = block
        control_str[2] = block.control_str()
        
        return blocks, control_str
        
    def _hist_uw(self):
        """Make seq uw only."""
        
        # needs extra histogram subtraction method
        
        blocks = {}
        control_str = {}
        
        # 0 bright
        gate = bo.Gate(time=0.5, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[0] = block
        control_str[0] = block.control_str()
        
        # 1a bright
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        gate = bo.Gate(time=0.5, phase=0.0, nqubits=1)
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[1] = block
        control_str[1] = block.control_str()
        
        # 1a bright
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        gate = bo.Gate(time=0.5, phase=0.5, nqubits=1)
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[2] = block
        control_str[2] = block.control_str()
        
        # 2 bright
        gate = bo.Gate(time=1.0, phase=0.0, nqubits=1)
        block = bo.Block(nqubits=2) # hard coded for two-qubits
        block.add_gate(gate, tstep=0, control=0)
        block.add_gate(gate, tstep=0, control=1)
        blocks[3] = block
        control_str[3] = block.control_str()
        
        return blocks, control_str


==> anc/srb/srb/methods/sub_bench.py <==
# -*- coding: utf-8 -*-
"""
title:          sub_leak_bench.py
description:    Class for running SRB experiments
author:         Charlie Baldwin
date:           2019-10-28
notes:          - always randomizes over final Weyl gate
                - does full SRB analysis
   

"""
import time
import pickle
import os

import numpy as np
import scipy.optimize as opt
import scipy.stats as stats
import matplotlib.pyplot as plt

from srb.objects import group_tools as gt
gt.initialize_tools(3)
from srb.objects import base_objects as bo
from srb.funcs import rb_funcs as rf


class SubBench:
    """
    Subspace randomized benchmarking set of experiments.
    
    Create an instance of a randomized benchmarking. It can either load
    or generate random data and analyze the survival probabilities to estimate
    the average fidelity.
    
    Attributes:
        nqubits:            (int) set to 2 qubits
        lname:              (str) name of pickle file to get gates from
        seed:               (int) initilization of random number generator
        seq:                (dict of dict of lists) dict1_key=length of sequence, 
                                dict2_key=index of repitions
                            value=list of block keys
        surv_state          (dict of dict) same keys as seq but with survival state
        blocks:             (dict of cs.SimBlocks) Clifford version of 
                                blocks used in experiments 
        _single_pi2:        (dict) single qubit pi/2 gates used as generators
        _single_pi:         (dict) single qubit pi gates used as generators
        _double:            (dict) two qubit gates used
        seq_len:            (dict) key=length of sequence, values=number of repitions
        experiment_order:   (dict, optional) relates file_names and experiment index to length, rep
                            key='file_index:experiment_index', value=(length,rep)
        survival_freq:      (dict) survival frequency from each experiment, key=length, 
                            value=list of survival frequency for each rep
        survival_avg:       (list) average of survival frequency for each length
        survival_var:       (list) variance of survival frequencies for each length
        trace:              (dict) trace estimates for leakage fitting
        trace_avg:          (list) average of trace for each length
        trace_var:          (list) variance of trace for each length
        fid_fit:            (dict) fit parameters from least-squares fidelity fitting
        trace_fit:          (dict) fit parameters from least-squares fidelity fitting
        boot_data:          (dict) fit parameters from bootstrap and summary parameters
        
            
    """
    def __init__(self, seed=0):
        """Initializes instance of a SubBench."""
        
        self.nqubits = 2 # only works for 2 qubits
        self.d = 3 # fixed for d = 3
        self.seed = seed
        self._set_seed()
        self.version = 'SubBench_v1.0'
        
    def _set_seed(self):
        """Sets numpy random number generator seed."""
        
        np.random.seed(self.seed)
                            
    def build_experiments(self, seq_len, seq_reps, lname,
                          randomize_exp=False, save_seq=False, add_reverse=True):
        """
        Build sequences for subspace randomized benchmarking experiment.
        
        Adds experiments dict of dict as attribute of SymRandBench that defines 
        experiments needed for symmetric randomized benchmarking.
        
        Args:
            seq_len:        (list) length of sequence (number of cliffords or near cliffords)
            seq_reps:       (list or int) list: number of repititions for each sequence length
            lname:          (str) name of file where generator gates are saved
            randomize_exp:  (bool) randomize over experiment order for output controls
            save_seq:       (bool) True=pickle dump list of control sequences
            
        Returns: 
            controls_out:   (list) list of control sequences in possible random order
            
        """
        self.lname = lname
        self.inv_paulis = np.arange(9)
        
        # if seq_reps is an integer than keep reps constant for all lengths
        if isinstance(seq_reps, int):
            seq_reps = [seq_reps] * len(seq_len)
            
        assert len(seq_reps) == len(seq_len)
            
        self.seq_len = dict(zip(seq_len, seq_reps))
        
        self.blocks, final_paulis = self._opt_control_blocks(self.lname, self.inv_paulis,
                                                             add_reverse)
        self.state_prep = bo.State(num=0, nqubits=self.nqubits)    # state prepares in the dark state by default
        self.measurement = bo.Measurement(nqubits=self.nqubits)    # comp basis measurement by default
        
        # either randomize order or leave set
        len_rep_list = [(k, val) for k in self.seq_len for val in range(self.seq_len[k])]
        if randomize_exp:
            self.experiment_order = np.random.permutation(len_rep_list)
        else:
            self.experiment_order = len_rep_list
        
        # create experiment objects for each element of experiment order
        self.seq = {length:{} for length in self.seq_len}
        self.surv_state = {length:{} for length in self.seq_len}
        controls_out = []
        for exp_id, (length, rep) in enumerate(self.experiment_order):
            self.seq[length][rep], self.surv_state[length][rep], ctemp = rand_rb_seq(length, self.blocks, 
                                                                                     final_paulis, add_reverse)
            controls_out.append(ctemp)
            
        # save control string if specified
        if save_seq:
            with open('srb_seqs_' + self.build_time + '.pkl', 'wb') as rb_aux:
                pickle.dump(controls_out, rb_aux)
                
        return controls_out
    
    def load_experiments(self, input_dict):
        """
        Load needed elements from output dictionary to analyze data.

        Args:
            input_dict:  (dict) minimum info to reproduce analysis
            
               
        """
        # basic info
        assert self.version == input_dict['version']
        self.seed = input_dict['seed']
        
        # experiment setup and data
        try:
            # pick out the initial seq_len (saved seq_len is shortened for failed exps)
            self.lname = input_dict['lname']
            self.experiment_order = input_dict['exp_id']
            self.seq_len = {}
            for (length, rep) in self.experiment_order:
                try:
                    self.seq_len[length] += 1
                except KeyError:
                    self.seq_len[length] = 1
                    
            self.seq = input_dict['seq']
            self.surv_state = input_dict['surv']
                    
        except KeyError:
            print('No experiments in input_dict file')
            
        # experiment setup and data
        try:
            self.hist = input_dict['hist']
            self.survival_freq =  input_dict['survival_freq']
            self.survival_avg = [np.mean(freq) for freq in self.survival_freq.values()]
            self.survival_var = [np.var(freq) for freq in self.survival_freq.values()]

        except KeyError:
            print('No data in input_dict file.')
            
        # analysis info
        try:
           self.loaded_fid_fit = input_dict['fid_fit']
           self.loaded_trace_fit = input_dict['trace_fit']
        except KeyError:
            print('No analysis in input_dict file.')

    def load_data(self, bin_data, name=None):
        """
        Load RB experimental data.
        
        Args:
            bin_data:       (dict) binned data from experiment
            name:           (str) name of data (default is time it was generated)
            
        """
        if name:
            self.data_name = name
        else:
            self.data_name = time.strftime("%Y%m%d-%H%M%S")
        
        self.survival_freq = {length: [] for length in self.seq_len}
        self.trace = {key: [] for key in self.seq_len}
        self.hist = {length: {} for length in self.seq_len}
        for i, hist in bin_data.items():
            length, rep = self.experiment_order[i]
            self.hist[length][rep] = np.array([hist[j] for j in range(len(hist))])
            trials = np.sum(self.hist[length][rep])
            self.survival_freq[length].append(hist[self.surv_state[length][rep]]/trials)
            self.trace[length].append((hist[0] + hist[2])/(2*trials)) # fixed as dark,dark meas
                
        self.survival_avg = [np.mean(freq) for freq in self.survival_freq.values()]
        self.survival_var = [np.var(freq) for freq in self.survival_freq.values()]
        
        self.trace_avg = [np.mean(tr) for tr in self.trace.values()]
        self.trace_var = [np.var(tr) for tr in self.trace.values()]
        
        # reset seq_len to match loaded data (in case experiment aborted)
        self.seq_len = {key:len(value) for key, value in self.survival_freq.items()}
        
    def analyze_data(self, x0_freq=[0.66,0.99], x0_tr=[0.083,0.99,0.25], asympt_freq=None):
        """
        Find RB fit parameters from count data.
        
        Args:
            x0:             (list) initial guesses for RB fit parameters 
                            (based on no SPAM errors, fidelity=0.99)
            asympt_freq:    (bool/float) Determines if asymptote is fixed in freq fit or left as
                            free parameter (True=fixed to 1/d, False=free parameter in fit)
            asympt_tr:      (bool/float) Determines if asymptote is fixed in tr fit or left as
                            free parameter (True=fixed to 1/d, False=free parameter in fit)
            
        Returns:
            None
              
        """
        if asympt_freq != None:
            self._asympt_freq = asympt_freq 
            freq_dof = len(self.seq_len) - 2 # degrees of freedom in freq fit
        else:
            self._asympt_freq = None
            x0_freq.append(1/self.d) # set initial guess as 1/d
            freq_dof = len(self.seq_len) - 3 # degrees of freedom in freq fit
            
        tr_dof = len(self.seq_len) - 3 # degrees of freedom in tr fit
          
        self._x0_freq = x0_freq # saved internally for bootstrap later
        self._x0_tr = x0_tr # saved internally for bootstrap later
        
        ## analyze fidelity decay curve ##
        
        # replace small variances (only matters for small number of trials)
        self.survival_var = [10**(-6) if var<=10**(-6) else var for var in self.survival_var]
        fid_res = opt.least_squares(rf.survival_function, self._x0_freq, 
                                    args=(list(self.survival_freq.keys()), self.survival_avg, 
                                          self.survival_var, self._asympt_freq),
                                    bounds=([0]*len(self._x0_freq),[1]*len(self._x0_freq)),
                                    max_nfev=10**3)
                                    
        self.fid_fit = {}                     
        self.fid_fit['ls-output'] = fid_res
        if self._asympt_freq is not None:
            self.fid_fit['params'] = np.append(fid_res.x, self._asympt_freq)
        else:
            self.fid_fit['params'] = fid_res.x
        self.fid_fit['chi-squared'] = fid_res.cost
        self.fid_fit['p-value'] = stats.chi2.cdf(fid_res.cost, freq_dof)
        
        ## analyze trace decay curve ##
        
        # replace small variances  (only matters for small number of trials)
        self.trace_var = [1 for var in self.trace_var] # make evenly weighted
        prob_constraint = [opt.LinearConstraint(np.array([1,0,1]), 0, 1/self.d+0.02)]
        tr_res = opt.minimize(rf.trace_function, self._x0_tr, 
                                    args=(np.array(list(self.trace.keys()))+1, self.trace_avg, 
                                          self.trace_var, None),
                                    constraints=prob_constraint, bounds=((0,1), (0,1),(0,1)))
        
        self.trace_fit = {}
        self.trace_fit['ls-output'] = tr_res
        self.trace_fit['params'] = tr_res.x
        self.trace_fit['chi-squared'] = tr_res.fun
        self.trace_fit['p-value'] = stats.chi2.cdf(tr_res.fun, tr_dof)
        
        self.leakage = np.sqrt(self.d)*(1 - self.d*self.trace_fit['params'][2])*(1 - self.trace_fit['params'][1])
        self.seepage = np.sqrt(self.d)*self.trace_fit['params'][2]*(1 - self.trace_fit['params'][1])

        self.sub_fid = (8*self.fid_fit['params'][1] + 1 - self.leakage/np.sqrt(self.d))/9
        self.esub_fid = (8*self.fid_fit['params'][1] + self.trace_fit['params'][1] + 1)/10
    
    def plot_survival(self):
        """
        Plot survival probability and fitting.
        
        Args:
            fig_canvas: (func?)
        
        """
        fig = plt.figure('Fidelity Figure')
        ax = fig.add_subplot(111)

        seq_len = list(range(1, 1+max(list(self.seq_len.keys()))))
    
        survival_fit = rf.zero_order_rb(self.fid_fit['params'], seq_len, None)
    
        ax.plot(seq_len, survival_fit, 'r-')
        ax.violinplot([freq_list for freq_list in self.survival_freq.values()], 
                    positions=list(self.seq_len.keys()),
                    widths=np.array(list(self.seq_len.keys()))/10,
                    showmeans=True,
                    showextrema=False)
        ax.set_xscale('log')
        
        ax.set_title("RB decay curve", fontsize=16)
        ax.set_xlabel("Sequence length (number of Cliffords)")
        ax.set_ylabel("Avg. Survival")
        
        # fit message on plot
        msg = 'Fit function: '
        msg += '({0:.4f})*({1:.4f}**(length)) + {2:.4f}'.format(*self.fid_fit['params'])

        fig.text(0.0, -0.125, msg, fontsize=10)
        
    def plot_trace(self):
        """
        Plot trace decay and fitting.
        
        Args:
            fit_canvas:      (func?)
        
        """
        fig = plt.figure('Trace Figure')
        ax = fig.add_subplot(111)
            
        seq_len = np.arange(1, 1+max(list(self.seq_len.keys())))
    
        survival_fit = rf.zero_order_rb(self.trace_fit['params'], seq_len+1, None)
    
        ax.violinplot([tr for tr in self.trace.values()], 
                    positions=np.array(list(self.seq_len.keys())),
                    widths=np.array(list(self.seq_len.keys()))/10,
                    showmeans=True,
                    showextrema=False)
        ax.plot(seq_len, survival_fit, 'r-')
        
        ax.set_xscale('log')
        
        ax.set_title("Trace decay curve", fontsize=16)
        ax.set_xlabel("Sequence length (number of Cliffords)")
        ax.set_ylabel("Avg. Survival")
        
        # fit message on plot
        msg = 'Fit function: '
        msg += '({0:.4f})*({1:.4f}**(length) + {2:.4f})'.format(*self.trace_fit['params'])
        fig.text(0.0, -0.125, msg, fontsize=10)

    def bootstrap(self, resamples=1000):
        """
        Performs semi-parameteric bootstrap resample to estimate CI.
        
        The strategy is based on Adam Meier's thesis where we randomly sample the repititions 
        seq_len[length] times for each length (non-parametric) then for each resampled rep we generate 
        new frequencies assuming a multinomial distribution with prob given by the original freq 
        (parametric). The procedure is repeated for the number of resamples specified.
        
        Args:
            resamples: number of bootstrap resamples
            
        """
        pfit = []
        tfit = []
        leakage = []
        seepage = []
        fid = []
        for r in range(resamples):
            p_mean = []
            p_var = []
            t_mean = []
            t_var = []
            for length in self.seq_len:
                boot_reps = np.random.choice(list(self.hist[length].keys()),
                                             self.seq_len[length])
                p_tmp = []
                t_tmp = []
                for rep in boot_reps:
                    trials = np.sum(self.hist[length][rep])
                    new_hist = np.random.multinomial(trials, self.hist[length][rep]/trials)/trials
                    p_tmp.append(new_hist[self.surv_state[length][rep]])
                    t_tmp.append((new_hist[0] + new_hist[2])/2) # fixed as bright,brigbht + dark,dark
            
                p_mean.append(np.mean(p_tmp))
                p_var.append(np.var(p_tmp))
                t_mean.append(np.mean(t_tmp))
                t_var.append(np.var(t_tmp))

            # p fit
            p_var = [10**(-6) if var<10**(-6) else var for var in p_var]
            p_lsq = opt.least_squares(rf.survival_function, x0=self._x0_freq, 
                                      args=(list(self.seq_len.keys()), p_mean,
                                            p_var, self._asympt_freq),
                                      max_nfev=10**3,
                                      bounds=([0]*len(self._x0_freq),[1]*len(self._x0_freq)))
            pfit.append(p_lsq.x)
                                    
            # trace fit
            t_var = [1 for var in t_var]
            prob_constraint = [opt.LinearConstraint(np.array([1,0,1]), 0, 1/self.d+0.02)]
            t_lsq = opt.minimize(rf.trace_function, self._x0_tr, 
                                    args=(np.array(list(self.trace.keys()))+1, t_mean, 
                                          t_var, None),
                                    constraints=prob_constraint, bounds=((0,1), (0,1),(0,1)))
                                    
            tfit.append(t_lsq.x)
            
            leakage.append(np.sqrt(self.d)*(1 - self.d*t_lsq.x[2])*(1 - t_lsq.x[1]))
            seepage.append(np.sqrt(self.d)*t_lsq.x[2]*(1 - t_lsq.x[1]))
            fid.append((8*p_lsq.x[1] + t_lsq.x[1] + 1)/10)
            
        # individual fidelity info
        self.boot_data = {}
        self.boot_data['pfit'] = np.array(pfit)
        self.boot_data['tfit'] = np.array(tfit)
        self.boot_data['leakage'] = np.array(leakage)
        self.boot_data['seepage'] = np.array(seepage)

        self.boot_data['fid'] = fid
        self.boot_data['mean'] = np.mean(fid)
        self.boot_data['std'] = np.std(fid) # std reported is the std of bounds
    
    def output_str(self):
        """ Create output str with relevant information about analysis. """
        
        out_str = ['\n']
        # experiment info
        out_str.append('###############################################################################\n')
        out_str.append('2-qubit subspace randomized benchmarking info, v = ' + self.version + '\n')
        out_str.append('###############################################################################\n')
        out_str.append('\n')
        out_str.append('Sequence info \n')
        out_str.append('-------------------------------------------------------------------------------\n')
        out_str.append('Random seed: ' + str(self.seed) + '\n')
        out_str.append('Gate file used: ' + self.lname + '\n')
        out_str.append('Number of random sequences per length:\n')
        [out_str.append(str(key) + ': ' + str(val) + '\n') 
         for key, val in self.seq_len.items()]
        out_str.append('final measurements (pauli indices): ' + str(self.inv_paulis) + '\n')
        
        out_str.append('\n\n')
        
        # loaded data info
        out_str.append('Data summary  (loaded ' + self.data_name + ')\n')
        out_str.append('-------------------------------------------------------------------------------\n')
        out_str.append('Avg. survival frequency +/- standard error of mean:\n')
        [out_str.append('{0:d}: {1:0.4f} +/- {2:0.4f} \n'.format(
                        *(l, self.survival_avg[i], 
                          np.std(self.survival_freq[l])/np.sqrt(self.seq_len[l]))))
         for i, l in enumerate(self.seq_len.keys())]

        out_str.append('\n\n')
        out_str.append('Fit info \n')
        out_str.append('-------------------------------------------------------------------------------\n')
        if self._asympt_freq is not None:
            out_str.append('Fid fit function: ({0:.6f})*({1:.6f}**(length)) + {2:.2f} (fixed asympt)\n'.format(
                    *np.append(self.fid_fit['params'], self._asympt_freq)))
        else:
            out_str.append('Fid fit function: ({0:.6f})*({1:.6f}**(length)) + {2:.6f}\n '.format(
                    *self.fid_fit['params']))
        out_str.append('chi**2 = {0:.6f} with p_value = {1:.6f}\n'.format(
                *[self.fid_fit['chi-squared'], self.fid_fit['p-value']]))
        out_str.append('Tr fit function: ({0:.6f})*({1:.6f}**(length)) + {2:.6f}\n'.format(
                *self.trace_fit['params']))
        out_str.append('chi**2 = {0:.6f} with p_value = {1:.6f}\n'.format(
                    *[self.trace_fit['chi-squared'], self.trace_fit['p-value']]))
        
        out_str.append('\n\n')
        out_str.append('Summary info \n')
        out_str.append('-------------------------------------------------------------------------------\n')
        out_str.append('r = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[self.fid_fit['params'][1], np.std(self.boot_data['pfit'][:,1]), np.mean(self.boot_data['pfit'][:,1])])) 
        out_str.append('t = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[self.trace_fit['params'][1], np.std(self.boot_data['tfit'][:,1]), np.mean(self.boot_data['tfit'][:,1])]))
        out_str.append('Extended-sub Clifford fidelity = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[self.esub_fid, self.boot_data['std'], self.boot_data['mean']])) 
        out_str.append('Estimated extended-sub gate fidelity = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[1-(1-self.esub_fid)/3, self.boot_data['std'], self.boot_data['mean']])) 
        out_str.append('Avg. leakage = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[self.leakage, np.std(self.boot_data['leakage']), np.mean(self.boot_data['leakage'])])) 
        out_str.append('Avg. seepage = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[self.seepage, np.std(self.boot_data['seepage']), np.mean(self.boot_data['seepage'])]))
        
        return ''.join(out_str)
    
    def output_dict(self, pkl_name=None):
        """
        Creates and pickles (optional) output dictionary with all necessary data and analysis.
        
        The only non-basic python object is out['Counts] which contains panda dataframes of all the 
        photon count data taken.
        
        Args:
            pkl_name:  (str) name of pickle file to output data, optional
        
        Returns:
            out:    (dict) all needed info to analyze data
            
            
        """
        # basic info
        out = {}
        out['version'] = self.version
        out['seed'] = self.seed

        # experiment setup and data
        try:
            out['lname'] = self.lname
            out['seq_len'] = self.seq_len
            out['inv_paulis'] = self.inv_paulis
            out['exp_id'] = self.experiment_order
            out['surv'] = self.surv_state
            out['seq']= self.seq
                
        except AttributeError:
            print('No sequences in RB object, not output to dict.')
            
        # data info
        try:
            out['survival_freq'] = self.survival_freq
            out['hist'] = self.hist
                    
        except AttributeError:
            print('No data in RB object, not output to dict.')
            
        # analysis info
        try:
            out['fid_fit'] = self.fid_fit['params']
            out['trace_fit'] = self.trace_fit['params']
        except AttributeError:
            print('No analysis in RB object, not output to dict.')
            
        if pkl_name:
            with open(pkl_name, 'wb') as rb_file:
                pickle.dump(out, rb_file)
        
        return out
        
    def _opt_control_blocks(self, lname, inv_paulis, add_reverse=False):
        """
        Creates cliff_blocks which contains optimal controls for generating qutrit clifford gates.
        
        Args:
            lname:        (str) name of pickle file that contains gates
            inv_paulis:   (list) indices of final paulis to be applied
            
        Returns:
            blocks: (dict) dict of clifford blocks
            final_paulis: (list) list of final pauli blocks
        
        """          
        script_dir = os.path.dirname(__file__)
        rel_path = '../control_pulses/' + lname
        abs_file_path = os.path.join(script_dir, rel_path)
        with open(abs_file_path, 'rb') as c:
            res_list = pickle.load(c)
            config = pickle.load(c)

        cliff = gt.make_full_clifford_group(1, 3)
        blocks = {cname:bo.res2block(cname, res, config[cname], cliff[cname], lname[:2])
                  for cname, res in res_list.items()}
            
        if add_reverse:
            rev_blocks = {'r'+cname:bo.res2block2(cname, res, config[cname], cliff[cname], True, lname[:2]) 
                          for cname, res in res_list.items()}
            blocks = {**blocks, **rev_blocks}
        
        pauli_group = gt.make_pauli_basis(1, dim=3, include_id=True)
        final_paulis = [pauli for i, pauli in enumerate(pauli_group) if i in inv_paulis]
        
        return blocks, final_paulis



def rand_rb_seq(seq_len, blocks, final_paulis, add_reverse):
    """
    Return random sequences from cliff_blocks alternating with pauli_blocks.
    
    Args:
        seq_len:        (int) lenght of sequence (does not include final pauli or inverting clifford)
        blocks:     (list of BlockDicts) BlockDicts used in experiment
        fpauli_cliff:   (list) Clifford objects for random paulis at end (only needed for 'full')
        add_reverse:    (bool) True=reverse gates are added to block_dict, False=no reverse gates
    
    """  
    # create random sequence clifford gate names
    seq = list(np.random.choice(list(blocks.keys()), seq_len))
    
    # find final Pauli and compile final block to include
    fpauli = final_paulis[np.random.choice(np.arange(len(final_paulis)), 1)[0]]
    inv_block, total_cliff = bo.invert(seq, blocks, fpauli, 'dep')
    
    if add_reverse:
        seq.append(np.random.choice(a=['', 'r']) + inv_block) # randomly add inverse to final gate
    else:
        seq.append(inv_block)

    surv_state = fpauli.fvec[0]
    control_str = [c for s in seq for c in blocks[s].control_str() ]
    
    return seq, surv_state, control_str


==> anc/srb/srb/methods/sub_bench_lite.py <==
# -*- coding: utf-8 -*-

"""
title:          sub_leak_bench.py
description:    Class for running SRB experiments
author:         Charlie Baldwin
date:           2019-10-28
notes:          - always randomizes over final Weyl gate
                - does full SRB analysis
   

"""
import time
import pickle
import os

import numpy as np
import scipy.optimize as opt
import scipy.stats as stats
import matplotlib.pyplot as plt

from srb.objects import group_tools as gt
gt.initialize_tools(3)
from srb.objects import base_objects as bo
from srb.funcs import rb_funcs as rf


class SubBenchLite:
    """
    Subspace randomized benchmarking lite set of experiments.
    
    Create an instance of a randomized benchmarking. It can either load
    or generate random data and analyze the survival probabilities to estimate
    the average fidelity.
    
    Attributes:
        nqubits:            (int) set to 2 qubits
        lname:              (str) name of pickle file to get gates from
        seed:               (int) initilization of random number generator
        seq:                (dict of dict of lists) dict1_key=length of sequence, 
                                dict2_key=index of repitions
                            value=list of block keys
        surv_state          (dict of dict) same keys as seq but with survival state
        blocks:             (dict of cs.SimBlocks) Clifford version of 
                                blocks used in experiments 
        _single_pi2:        (dict) single qubit pi/2 gates used as generators
        _single_pi:         (dict) single qubit pi gates used as generators
        _double:            (dict) two qubit gates used
        seq_len:            (dict) key=length of sequence, values=number of repitions
        experiment_order:   (dict, optional) relates file_names and experiment index to length, rep
                            key='file_index:experiment_index', value=(length,rep)
        survival_freq:      (dict) survival frequency from each experiment, key=length, 
                            value=list of survival frequency for each rep
        survival_avg:       (list) average of survival frequency for each length
        survival_var:       (list) variance of survival frequencies for each length
        fid_fit:            (dict) fit parameters from least-squares fidelity fitting
        boot_data:          (dict) fit parameters from bootstrap and summary parameters
        
            
    """
    def __init__(self, seed=0):
        """Initializes instance of a SubRandBench."""
        
        self.nqubits = 2 # only works for 2 qubits
        self.d = 3 # fixed for d = 3
        self.seed = seed
        self._set_seed()
        self.version = 'SubBenchLite_v1.0'
        
    def _set_seed(self):
        """Sets numpy random number generator seed."""
        
        np.random.seed(self.seed)
                            
    def build_experiments(self, seq_len, seq_reps, lname,
                          randomize_exp=False, save_seq=False, add_reverse=True):
        """
        Build sequences for subspace randomized benchmarking experiment.
        
        Adds experiments dict of dict as attribute of SymRandBench that defines 
        experiments needed for symmetric randomized benchmarking.
        
        Args:
            seq_len:        (list) length of sequence (number of cliffords or near cliffords)
            seq_reps:       (list or int) list: number of repititions for each sequence length
            lname:          (str) name of file where generator gates are saved
            randomize_exp:  (bool) randomize over experiment order for output controls
            save_seq:       (bool) True=pickle dump list of control sequences
            
        Returns: 
            controls_out:   (list) list of control sequences in possible random order
            
        """
        self.lname = lname
        self.inv_paulis = [0]
        
        # if seq_reps is an integer than keep reps constant for all lengths
        if isinstance(seq_reps, int):
            seq_reps = [seq_reps] * len(seq_len)
            
        assert len(seq_reps) == len(seq_len)
            
        self.seq_len = dict(zip(seq_len, seq_reps))
        
        self.blocks, final_paulis = self._opt_control_blocks(self.lname, self.inv_paulis,
                                                             add_reverse)
        self.state_prep = bo.State(num=0, nqubits=self.nqubits)    # state prepares in the dark state by default
        self.measurement = bo.Measurement(nqubits=self.nqubits)    # comp basis measurement by default
        
        # either randomize order or leave set
        len_rep_list = [(k, val) for k in self.seq_len for val in range(self.seq_len[k])]
        if randomize_exp:
            self.experiment_order = np.random.permutation(len_rep_list)
        else:
            self.experiment_order = len_rep_list
        
        # create experiment objects for each element of experiment order
        self.seq = {length:{} for length in self.seq_len}
        self.surv_state = {length:{} for length in self.seq_len}
        controls_out = []
        for exp_id, (length, rep) in enumerate(self.experiment_order):
            self.seq[length][rep], self.surv_state[length][rep], ctemp = rand_rb_seq(length, self.blocks, 
                                                                                     final_paulis, add_reverse)
            controls_out.append(ctemp)
            
        # save control string if specified
        if save_seq:
            with open('srblite_seqs_' + self.build_time + '.pkl', 'wb') as rb_aux:
                pickle.dump(controls_out, rb_aux)
                
        return controls_out
    
    def load_experiments(self, input_dict):
        """
        Load needed elements from output dictionary to analyze data.

        Args:
            input_dict:  (dict) minimum info to reproduce analysis
            
               
        """
        # basic info
        assert self.version == input_dict['version']
        self.seed = input_dict['seed']
        
        # experiment setup and data
        try:
            # pick out the initial seq_len (saved seq_len is shortened for failed exps)
            self.lname = input_dict['lname']
            self.experiment_order = input_dict['exp_id']
            self.seq_len = {}
            for (length, rep) in self.experiment_order:
                try:
                    self.seq_len[length] += 1
                except KeyError:
                    self.seq_len[length] = 1
                    
            self.seq = input_dict['seq']
            self.surv_state = input_dict['surv']
                    
        except KeyError:
            print('No experiments in input_dict file')
            
        # experiment setup and data
        try:
            self.hist = input_dict['hist']
            self.survival_freq =  input_dict['survival_freq']
            self.survival_avg = [np.mean(freq) for freq in self.survival_freq.values()]
            self.survival_var = [np.var(freq) for freq in self.survival_freq.values()]

        except KeyError:
            print('No data in input_dict file.')
            
        # analysis info
        try:
           self.loaded_fid_fit = input_dict['fid_fit']
           
        except KeyError:
            print('No analysis in input_dict file.')

    def load_data(self, bin_data, name=None):
        """
        Load RB experimental data.
        
        Args:
            bin_data:       (dict) binned data from experiment
            name:           (str) name of data (default is time it was generated)
            
        """
        if name:
            self.data_name = name
        else:
            self.data_name = time.strftime("%Y%m%d-%H%M%S")
        
        self.survival_freq = {length: [] for length in self.seq_len}
        self.hist = {length: {} for length in self.seq_len}
        for i, hist in bin_data.items():
            length, rep = self.experiment_order[i]
            self.hist[length][rep] = np.array([hist[j] for j in range(len(hist))])
            trials = np.sum(self.hist[length][rep])
            self.survival_freq[length].append(hist[self.surv_state[length][rep]]/trials)
                
        self.survival_avg = [np.mean(freq) for freq in self.survival_freq.values()]
        self.survival_var = [np.var(freq) for freq in self.survival_freq.values()]
        
        # reset seq_len to match loaded data (in case experiment aborted)
        self.seq_len = {key:len(value) for key, value in self.survival_freq.items()}
        
    def analyze_data(self, x0_freq=[0.66,0.99], asympt_freq=None):
        """
        Find RB fit parameters from count data.
        
        Args:
            x0:             (list) initial guesses for RB fit parameters 
                            (based on no SPAM errors, fidelity=0.99)
            asympt_freq:    (bool/float) Determines if asymptote is fixed in freq fit or left as
                            free parameter (True=fixed to 1/d, False=free parameter in fit)

        Returns:
            None
              
        """
        if asympt_freq != None:
            self._asympt_freq = asympt_freq 
            freq_dof = len(self.seq_len) - 2 # degrees of freedom in freq fit
        else:
            self._asympt_freq = None
            x0_freq.append(1/self.d) # set initial guess as 1/d
            freq_dof = len(self.seq_len) - 3 # degrees of freedom in freq fit
                      
        self._x0_freq = x0_freq # saved internally for bootstrap later
        
        ## analyze fidelity decay curve ##
        
        # replace small variances (only matters for small number of trials)
        self.survival_var = [10**(-6) if var<=10**(-6) else var for var in self.survival_var]
        fid_res = opt.least_squares(rf.survival_function, self._x0_freq, 
                                    args=(list(self.survival_freq.keys()), self.survival_avg, 
                                          self.survival_var, self._asympt_freq),
                                    bounds=([0]*len(self._x0_freq),[1]*len(self._x0_freq)),
                                    max_nfev=10**3)
                                    
        self.fid_fit = {}                     
        self.fid_fit['ls-output'] = fid_res
        if self._asympt_freq is not None:
            self.fid_fit['params'] = np.append(fid_res.x, self._asympt_freq)
        else:
            self.fid_fit['params'] = fid_res.x
        self.fid_fit['chi-squared'] = fid_res.cost
        self.fid_fit['p-value'] = stats.chi2.cdf(fid_res.cost, freq_dof)
        
        self.sub_fid = (8*self.fid_fit['params'][1] + 1)/9
    
    def plot_survival(self):
        """
        Plot survival probability and fitting.
        
        Args:
            fig_canvas: (func?)
        
        """
        fig = plt.figure('Fidelity Figure')
        ax = fig.add_subplot(111)

        seq_len = list(range(1, 1+max(list(self.seq_len.keys()))))
    
        survival_fit = rf.zero_order_rb(self.fid_fit['params'], seq_len, None)
    
        ax.plot(seq_len, survival_fit, 'r-')
        ax.violinplot([freq_list for freq_list in self.survival_freq.values()], 
                    positions=list(self.seq_len.keys()),
                    widths=np.array(list(self.seq_len.keys()))/10,
                    showmeans=True,
                    showextrema=False)
        ax.set_xscale('log')
        
        ax.set_title("RB decay curve", fontsize=16)
        ax.set_xlabel("Sequence length (number of Cliffords)")
        ax.set_ylabel("Avg. Survival")
        
        # fit message on plot
        msg = 'Fit function: '
        msg += '({0:.4f})*({1:.4f}**(length)) + {2:.4f}'.format(*self.fid_fit['params'])

        fig.text(0.0, -0.125, msg, fontsize=10)
        
    def bootstrap(self, resamples=1000):
        """
        Performs semi-parameteric bootstrap resample to estimate CI.
        
        The strategy is based on Adam Meier's thesis where we randomly sample the repititions 
        seq_len[length] times for each length (non-parametric) then for each resampled rep we generate 
        new frequencies assuming a multinomial distribution with prob given by the original freq 
        (parametric). The procedure is repeated for the number of resamples specified.
        
        Args:
            resamples: number of bootstrap resamples
            
        """
        pfit = []
        fid = []
        for r in range(resamples):
            p_mean = []
            p_var = []
            for length in self.seq_len:
                boot_reps = np.random.choice(list(self.hist[length].keys()),
                                             self.seq_len[length])
                p_tmp = []
                for rep in boot_reps:
                    trials = np.sum(self.hist[length][rep])
                    new_hist = np.random.multinomial(trials, self.hist[length][rep]/trials)/trials
                    p_tmp.append(new_hist[self.surv_state[length][rep]])
            
                p_mean.append(np.mean(p_tmp))
                p_var.append(np.var(p_tmp))

            # p fit
            p_var = [10**(-6) if var<10**(-6) else var for var in p_var]
            p_lsq = opt.least_squares(rf.survival_function, x0=self._x0_freq, 
                                      args=(list(self.seq_len.keys()), p_mean,
                                            p_var, self._asympt_freq),
                                      max_nfev=10**3,
                                      bounds=([0]*len(self._x0_freq),[1]*len(self._x0_freq)))
            pfit.append(p_lsq.x)
                                    
            fid.append((8*p_lsq.x[1] + 1)/9)
            
        # individual fidelity info
        self.boot_data = {}
        self.boot_data['pfit'] = np.array(pfit)

        self.boot_data['fid'] = fid
        self.boot_data['mean'] = np.mean(fid)
        self.boot_data['std'] = np.std(fid) # std reported is the std of bounds
    
    def output_str(self):
        """ Create output str with relevant information about analysis. """
        
        out_str = ['\n']
        # experiment info
        out_str.append('###############################################################################\n')
        out_str.append('2-qubit subspace randomized benchmarking lite info, v = ' + self.version + '\n')
        out_str.append('###############################################################################\n')
        out_str.append('\n')
        out_str.append('Sequence info \n')
        out_str.append('-------------------------------------------------------------------------------\n')
        out_str.append('Random seed: ' + str(self.seed) + '\n')
        out_str.append('Gate file used: ' + self.lname + '\n')
        out_str.append('Number of random sequences per length:\n')
        [out_str.append(str(key) + ': ' + str(val) + '\n') 
         for key, val in self.seq_len.items()]
        out_str.append('final measurements (pauli indices): ' + str(self.inv_paulis) + '\n')
        
        out_str.append('\n\n')
        
        # loaded data info
        out_str.append('Data summary  (loaded ' + self.data_name + ')\n')
        out_str.append('-------------------------------------------------------------------------------\n')
        out_str.append('Avg. survival frequency +/- standard error of mean:\n')
        [out_str.append('{0:d}: {1:0.4f} +/- {2:0.4f} \n'.format(
                        *(l, self.survival_avg[i], 
                          np.std(self.survival_freq[l])/np.sqrt(self.seq_len[l]))))
         for i, l in enumerate(self.seq_len.keys())]

        out_str.append('\n\n')
        out_str.append('Fit info \n')
        out_str.append('-------------------------------------------------------------------------------\n')
        if self._asympt_freq is not None:
            out_str.append('Fid fit function: ({0:.6f})*({1:.6f}**(length)) + {2:.2f} (fixed asympt)\n'.format(
                    *np.append(self.fid_fit['params'], self._asympt_freq)))
        else:
            out_str.append('Fid fit function: ({0:.6f})*({1:.6f}**(length)) + {2:.6f}\n '.format(
                    *self.fid_fit['params']))
        out_str.append('chi**2 = {0:.6f} with p_value = {1:.6f}\n'.format(
                *[self.fid_fit['chi-squared'], self.fid_fit['p-value']]))
        
        out_str.append('\n\n')
        out_str.append('Summary info \n')
        out_str.append('-------------------------------------------------------------------------------\n')
        out_str.append('r = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[self.fid_fit['params'][1], np.std(self.boot_data['pfit'][:,1]), np.mean(self.boot_data['pfit'][:,1])])) 
        out_str.append('sub Clifford fidelity = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[self.sub_fid, self.boot_data['std'], self.boot_data['mean']])) 
        out_str.append('Estimated sub gate fidelity = {0:.6f}, bootstrap std = {1:.6f}, bootstrap mean = {2:.6f}\n'.format(
                *[1-(1-self.sub_fid)/3, self.boot_data['std'], self.boot_data['mean']])) 
         
        return ''.join(out_str)
    
    def output_dict(self, pkl_name=None):
        """
        Creates and pickles (optional) output dictionary with all necessary data and analysis.
        
        The only non-basic python object is out['Counts] which contains panda dataframes of all the 
        photon count data taken.
        
        Args:
            pkl_name:  (str) name of pickle file to output data, optional
        
        Returns:
            out:    (dict) all needed info to analyze data
            
            
        """
        # basic info
        out = {}
        out['version'] = self.version
        out['seed'] = self.seed

        # experiment setup and data
        try:
            out['lname'] = self.lname
            out['seq_len'] = self.seq_len
            out['inv_paulis'] = self.inv_paulis
            out['exp_id'] = self.experiment_order
            out['surv'] = self.surv_state
            out['seq']= self.seq
                
        except AttributeError:
            print('No sequences in RB object, not output to dict.')
            
        # data info
        try:
            out['survival_freq'] = self.survival_freq
            out['hist'] = self.hist
                    
        except AttributeError:
            print('No data in RB object, not output to dict.')
            
        # analysis info
        try:
            out['fid_fit'] = self.fid_fit['params']
        except AttributeError:
            print('No analysis in RB object, not output to dict.')
            
        if pkl_name:
            with open(pkl_name, 'wb') as rb_file:
                pickle.dump(out, rb_file)
        
        return out
        
    def _opt_control_blocks(self, lname, inv_paulis, add_reverse=False):
        """
        Creates cliff_blocks which contains optimal controls for generating qutrit clifford gates.
        
        Args:
            lname:        (str) name of pickle file that contains gates
            inv_paulis:   (list) indices of final paulis to be applied
            
        Returns:
            blocks: (dict) dict of clifford blocks
            final_paulis: (list) list of final pauli blocks
        
        """          
        script_dir = os.path.dirname(__file__)
        rel_path = '../control_pulses/' + lname
        abs_file_path = os.path.join(script_dir, rel_path)
        with open(abs_file_path, 'rb') as c:
            res_list = pickle.load(c)
            config = pickle.load(c)

        cliff = gt.make_full_clifford_group(1, 3)
        blocks = {cname:bo.res2block(cname, res, config[cname], cliff[cname], lname[:2])
                  for cname, res in res_list.items()}
            
        if add_reverse:
            rev_blocks = {'r'+cname:bo.res2block2(cname, res, config[cname], cliff[cname], True, lname[:2]) 
                          for cname, res in res_list.items()}
            blocks = {**blocks, **rev_blocks}
        
        pauli_group = gt.make_pauli_basis(1, dim=3, include_id=True)
        final_paulis = [pauli for i, pauli in enumerate(pauli_group) if i in inv_paulis]
        
        return blocks, final_paulis



def rand_rb_seq(seq_len, blocks, final_paulis, add_reverse):
    """
    Return random sequences from cliff_blocks alternating with pauli_blocks.
    
    Args:
        seq_len:        (int) lenght of sequence (does not include final pauli or inverting clifford)
        blocks:     (list of BlockDicts) BlockDicts used in experiment
        fpauli_cliff:   (list) Clifford objects for random paulis at end (only needed for 'full')
        add_reverse:    (bool) True=reverse gates are added to block_dict, False=no reverse gates
    
    """  
    # create random sequence clifford gate names
    seq = list(np.random.choice(list(blocks.keys()), seq_len))
    
    # find final Pauli and compile final block to include
    fpauli = final_paulis[np.random.choice(np.arange(len(final_paulis)), 1)[0]]
    inv_block, total_cliff = bo.invert(seq, blocks, fpauli, 'dep')
    
    if add_reverse:
        seq.append(np.random.choice(a=['', 'r']) + inv_block) # randomly add inverse to final gate
    else:
        seq.append(inv_block)

    surv_state = fpauli.fvec[0]
    control_str = [c for s in seq for c in blocks[s].control_str() ]
    
    return seq, surv_state, control_str


==> anc/srb/srb/models/__init__.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 30 15:00:26 2018

@author: H266496
"""

==> anc/srb/srb/models/qutip_models.py <==
# -*- coding: utf-8 -*-
"""
title:          qutip_models.py
description:    Functions to simulate SRB epxeriments
author:         Charlie Baldwin
date:           2019-10-28
notes:          
    - requires qutip
    - does basic Markovian simulation
   

"""
import numpy as np
import pandas as pd

from srb.objects import qutip_objects as qo
qo.subspace_lvls(False)


def nbright_sim(rb, error_state, error_1q, error_2q, error_meas, trials=100, 
                mean_counts=[0.1,10], thresholds=[0,2,np.inf], measid=0):
    """
    Simulates RB experimental data with errors constant in time.
    
    Args:
        rb:             (SubBench/SubBenchLite/DetectTomo) details of SRB experiment
        trials:         (int) number of trials per experiment (set as constant for all experiments)
        mean_counts:    (list) mean number of photon counts for each state
        thresholds:     (list) bins for defining the measurement outcome
        error_state:    (dict) kwargs for Error in state prep
        error_1q:       (dict) kwargs for Error in 1q gates
        error_2q:       (dict) kwargs for Error in 2q gates
        error_meas:     (dict) kwargs for Error in measurement
        measid:         (int) measid shift
    
    """
    # generate error channels
    simstate = qo.SimState(rb.state_prep, qo.Error(**error_state))
    simmeas = qo.SimMeasurement(rb.measurement, qo.Error(**error_meas))
    egate1q = qo.Error(**error_1q)
    egate2q = qo.Error(**error_2q)

    simblocks = {}
    for b, simcliff in rb.blocks.items():
       simblocks[b] = qo.SimBlock(simcliff, egate1q, egate2q)
     
    # create simulated data
    counts = []
    for i, (length, rep) in enumerate(rb.experiment_order):
        probs = qo.outcomes_act(simstate, simblocks, simmeas, rb.seq[length][rep])
        counts.append(nbright_counts(probs, rb.nqubits, i, trials, mean_counts))
            
    return pd.concat(counts)

    
def nbright_counts(probs, nqubits, info, trials, mean_counts=[0.1,10]):
    """
    Simulate state dependent resonant floresence measurement for number of
    ions in the bright state.
    
    Adds expected outcomes of all photon counts together for total number of bright ion detection.
    
    Args:
        probs:          (list) probability of each outcome in binary order
        nqubits:        (int) number of qubits
        info:           (str/int) name of experiment to match to RB sequences
        trials:         (int) number of trials for each experiment 
                        (currently set as constant)
        mean_counts:    (list) mean for poissonian distribution for photon 
                        counts from each eigenstate (in same order as probs)
        
    Returns:
        counts:         (pd.DataFrame) simulated data from experiment

    """       
    # determine number times each outcome occurs due to finite sampling
    raw_outcomes = np.random.multinomial(trials, probs)
    
    # determine photon counts on each of the n detectors
    counts = {'ShotID':np.arange(trials)}
    counts['Count'] = np.array([])
    counts['RB_ID'] = [info]*trials
    
    tmp_counts = np.array([])
    for i, outcomes in enumerate(raw_outcomes):
        bin_rep = sum(int(b) for b in bin(i)[2:]) 
        tmp_counts = np.append(tmp_counts, 
                               [np.random.poisson(mean_counts[bin_rep], outcomes)])
    
    #np.random.shuffle(tmp_counts)
    counts['Count'] = tmp_counts
        
    counts = pd.DataFrame(counts)
            
    return counts

==> anc/srb/srb/objects/__init__.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 30 15:00:26 2018

@author: H266496
"""

==> anc/srb/srb/objects/base_objects.py <==
# -*- coding: utf-8 -*-
"""
base objects used in RB
-----------------------
Created on Sept. 30, 2019

Notes:
    - 

@author: Charlie Baldwin
"""

import numpy as np
import warnings

from srb.objects import group_tools as gt


class Gate(object):
    """
    Quantum gate.
    
    Attributes:
        name:       (str) arbitrary name for gate
        nqubits:    (int) number of qubits
        time:       (float) time of gate (amplitude)
        phase:      (float) phase in XY SQ/MS gate
        control:    (str) control string used in experiment
    
    
    """
    def __init__(self, **kwargs):
        """
        Initialize gate object.
        
        Arguements:
            name:       (str) arbitrary name for gate
            nqubits:    (int) number of qubits
            time:       (float) time of gate (amplitude)
            phase:      (float) phase in XY SQ/MS gate
        
        """
        default_kwargs = {'nqubits':0, 'time':None, 'phase':None, 'name':None}
        new_vals = {k:v if k in default_kwargs else warnings.warn(k + ' not in default kwargs')
                    for k, v in kwargs.items()}
        self.__dict__.update({**default_kwargs, **new_vals})
        
        self._control_str()
            
    def __str__(self):
        """Returns control representation."""
        
        return str(self.control)
    
    def __repr__(self):
        """Returns name representation."""
        
        out_str = ''
        if self.nqubits == 1:
            try:
                out_str = '1Q: theta = {time:.4}, phi =  {phase:.4}'.format(**self.__dict__)
            except TypeError:
                if self.time is not None:
                    out_str = '1Q delay: time = {time:.4}'.format(**self.__dict__)
                elif self.phase is not None:
                    out_str = '1Q Z-gate: phase = {phase:.4}'.format(**self.__dict__)
            
        elif self.nqubits == 2:
            try:
                out_str = 'MS: theta = {time:.4}, phi = {phase:.4}'.format(**self.__dict__)
            except TypeError:
                out_str = 'ZZ: 1ii1 interaction'
        
        return out_str
    
    def _control_str(self):
        """Adds default name for control software as attribute."""
        
        # convert old version to new instruct as dict
        out_str = ''
        if self.nqubits == 1:
            try:
                out_str = '{time:.8}pi_{phase:.8}pi'.format(**self.__dict__)
            except TypeError:
                if self.time is not None:
                    out_str = 'd' + '_' + str(self.time) + 'pi'
                elif self.phase is not None:
                    out_str = 'p' + '_' + str(self.phase) + 'pi'
            
        elif self.nqubits == 2:
            try:
                if self.phase == 0.0:
                    out_str = 'XX'
                elif self.phase == 0.5:
                    out_str = 'YY'
                else:
                    out_str = 'MS_{time:.8}pi_{phase:.8}pi'.format(**self.__dict__)
            except TypeError:
                out_str = 'ZZ'
            
        self.control = out_str
            
    def time(self):
        """Returns total time of gate."""
        
        return self.time
        
        

class Block(object):
    """
    Block of quantum gates.
    
    Attributes:
        nqubits:    (int) number of qubits in block
        name:       (str) name of block
        gates:      (list of dict) gates applied in block in sequential order
        score:      (float, optional) error impact of block
    
    """
    def __init__(self, gates=None, **kwargs):
        """
        Initialize block of qubits.
        
        Arguements:
            nqubits:    (int) number of qubits in block
            name:       (str) name of block
            gates:      (list of dict) gates applied in block in sequential order
            
        """
        default_kwargs = {'nqubits':0, 'name':None}
        new_vals = {k:v if k in default_kwargs else warnings.warn(k + ' not in default kwargs')
                    for k, v in kwargs.items()}
        self.__dict__.update({**default_kwargs, **new_vals})
        
        if not gates:
            self.gates = []  # list of dictionaries for each qubit
        else:
            self.gates = gates
        
        
    def __add__(self, other):
        """Add two blocks together."""
        
        # could calculate new clifford and unitary here to save time
        assert other.nqubits == self.nqubits
        
        new_gates = self.gates + other.gates
        
        return Block(gates=new_gates)
        
    def __str__(self):
        """Returns gate names in block."""
        
        out_str = 'Block: ' + str(self.name)
        out_str += ', nqubits=' + str(self.nqubits)
        out_str += ', depth=' + str(len(self))
        for t in range(len(self)):
            out_str += ', tstep=' + str(t) + ': '
            for q, g in self.gates[t].items():
                out_str += q + '-(' + g.__repr__() + '), '
        
        
        return out_str
    
    def __repr__(self):
        """Returns gate reprs in block."""
        
        out_str = 'Block: ' + str(self.name) + '\n'
        out_str += 'nqubits=' + str(self.nqubits)
        out_str += ', depth=' + str(len(self)) + '\n'

        for t in range(len(self)):
            out_str += 'tstep = ' + str(t) + ':\n'
            for nkey in self.gates[t]:
                out_str += nkey + '-(' + repr(self.gates[t][nkey]) + ') \n'
                
        return out_str
    
    def __len__(self):
        """Returns depth of circuit."""
        
        return len(self.gates)
    
    def __getitem__(self, index):
        """Returns gates at specific time slice."""
        
        return self.gates[index]
    
    def __iter__(self):
        
        return iter(self.gates)     

    def __eq__(self, other):
        """Determine if net unitary between self and other block is equal."""
        
        try:
            out = (self.cliff == other.cliff)

        except AttributeError:
            out = (np.abs((self.uni.dag() * other.uni).tr()) >= 10**(-5))
            
        return out
    
    def control_str(self):
        """Outputs control string for block."""
        
        # only nearest neighbor interactions
        control_str = [self.gates[t][list(self.gates[t].keys())[0]].control 
                       for t in range(len(self))]
        
        return control_str
        
    def add_gate(self, gate, control, target=None, tstep=None):
        """Add gate between target and control (if control=None then 1Q gate)."""
        
        # add gate to next step
        if tstep == None:
            tstep = len(self.gates)
            self.gates += [{}]
            
        # or fill in blank dicts between current gates length and tstep
        elif tstep >= len(self.gates):
            self.gates += [{} for i in range(1 + tstep - len(self.gates))]
            
        control_q = 'q' + str(control)
        
        # single qubit gate
        if gate.nqubits == 1: 
            if not hasattr(self.gates[tstep], control_q): # won't work with 2 qubit gates
                self.gates[tstep][control_q] = gate
            else:
                raise ValueError('gate already defined at given time, qubit')
        
        # two-qubit gate
        elif gate.nqubits == 2:
            target_q = 'q' + str(target)
            joint_qs = control_q + target_q
            #check if gate exists on target, control in specified time
            if not all(hasattr(self.gates[tstep], attr) for attr in (control_q, target_q, joint_qs)):
                self.gates[tstep][joint_qs] = gate
            else:
                raise ValueError('gate already defined at given time, qubit')

    
    
class State(object):
    """
    Qobj-like object describing a quantum state.
    
    Attributes:
        name:       (str) arbitrary name
        num:        (int) eigenstate label
        nqubits:    (int) number of qubits
        
    """
    def __init__(self, **kwargs):
        
        default_kwargs = {'nqubits':0, 'num':0, 'name':None}
        new_vals = {k:v if k in default_kwargs else warnings.warn(k + ' not in default kwargs')
                    for k, v in kwargs.items()}
        self.__dict__.update({**default_kwargs, **new_vals})
        
    def __str__(self):
        
        bin_rep = bin(self.num)[2:]
        state_name = 'State: |' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '>'
        
        return state_name
            
    def __repr__(self):
        
        bin_rep = bin(self.num)[2:]
        state_name = 'State: |' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '>'
        
        return state_name
    
    

class Measurement(object):
    """
    List-like object with State objects as elements.
    
    Attributes:
        name:       (str) arbitrary name
        nqubits:    (int) number of qubits
        elements:   (list of State) POVM elements
             
    """
    def __init__(self, **kwargs):
        
        default_kwargs = {'nqubits':0, 'name':None}
        new_vals = {k:v if k in default_kwargs else warnings.warn(k + ' not in default kwargs')
                    for k, v in kwargs.items()}
        self.__dict__.update({**default_kwargs, **new_vals})
        
        # computational basis measurement
        self.elements = []
        for i in range(2**self.nqubits):   # to match mean_counts order
            self.elements.append(State(num=i, nqubits=self.nqubits))
          
    def __str__(self):
        
        out_str = 'Measurement: ' + str(self.name) + ', '
        out_str += 'nqubits=' + str(self.nqubits) + ', '
        out_str += 'elements=('
        for ele in self.elements:
            out_str += str(ele) + ', '
        out_str += ')'
            
        return out_str
    
    def __repr__(self):
        
        out_str = 'Measurement: ' + str(self.name) + ', '
        out_str += 'nqubits=' + str(self.nqubits) + ' \n'
        out_str += 'elements: \n'
        for ele in self.elements:
            out_str += repr(ele) + '\n'
            
        return out_str
    
    def __getitem__(self, element_index):
        """Return control_index control of gate."""
            
        return self.elements[element_index]
    
    def __setitem__(self, element_index, element):
        
        self.elements[element_index] = element
        
    def __iter__(self):
        
        return iter(self.elements)
    
    def __delitem__(self, element_index):
        # need to dobule check this
        del self.elements[element_index]   

    def __contains__(self, element):
        
        return element in self.elements
    
    def __len__(self):
        
        return len(self.elements)
    
    def outcome(self, out_str):
        
        return self[int(out_str, 2)]
            
    
    
def res2block(name, res, config, cliff, egate):
    """Convert result from optimal control to block."""
    
    block = Block(nqubits=2)
    block.name = name
    c = 0
    t = 0
    for j in range(len(config)):
        # collective addressing
        if config[j] == 2:
            # replace identity pulses with delays
            if np.abs(res[c] % (2*np.pi)) < 10**-6:
                gate = Gate(nqubits=1, time=0.5)
            else:
                gate = Gate(nqubits=1, time=res[c]/np.pi, 
                               phase=res[c+1]/np.pi)
            block.add_gate(gate, tstep=t, control=0)
            block.add_gate(gate, tstep=t, control=1)
            c += 2
            t += 1
            
        # collective addressing (fixed amplitude)
        elif config[j] == 1:
            if np.abs(res[c] % (2*np.pi)) < 10**-6:
                gate = Gate(nqubits=1, time=0.5)
            else:
                gate = Gate(nqubits=1, time=0.5, phase=res[c]/np.pi)
            block.add_gate(gate, tstep=t, control=0)
            block.add_gate(gate, tstep=t, control=1)
            c += 1
            t += 1

        # entangling gate
        elif config[j] == 0:
            if egate == 'ZZ':
                gate = Gate(nqubits=2)
            elif egate == 'XX':
                gate = Gate(nqubits=2, time=0.5, phase=0.0)
            elif egate == 'YY':
                gate = Gate(nqubits=2, time=0.5, phase=0.5)
            block.add_gate(gate, tstep=t, control=0, target=1)
            t += 1
            
    block.idl = cliff
    
    return block

def res2block2(name, res, config, cliff, reverse, egate):
    """Convert result from optimal control to block."""
    
    # if reverse=True the add extra gate to reverse 
    if reverse:
        zind = [i for i,c in enumerate(config) if c == 0]
        reverse_ind = zind[-1] # default to switch last ZZ 

    else:
        reverse_ind = None
    
    block = Block(nqubits=2)
    block.name = name
    c = 0
    t = 0
    for j in range(len(config)):
        # collective addressing
        if config[j] == 2:
            if np.abs(res[c] % (2*np.pi)) < 10**-6:
                gate = Gate(nqubits=1, time=0.5)
            else:
                gate = Gate(nqubits=1, time=res[c]/np.pi, phase=res[c+1]/np.pi)
            block.add_gate(gate, tstep=t, control=0)
            block.add_gate(gate, tstep=t, control=1)
            c += 2
            t += 1
            
        # collective addressing (fixed amplitude)
        elif config[j] == 1:
            if np.abs(res[c] % (2*np.pi)) < 10**-6:
                gate = Gate(nqubits=1, time=0.5)
            else:
                gate = Gate(nqubits=1, time=0.5, phase=res[c]/np.pi)
            block.add_gate(gate, tstep=t, control=0)
            block.add_gate(gate, tstep=t, control=1)
            c += 1
            t += 1
            
        # entangling gate
        elif config[j] == 0 and j != reverse_ind:
            if egate == 'ZZ':
                gate = Gate(nqubits=2)
            elif egate == 'XX':
                gate = Gate(nqubits=2, time=0.5, phase=0.0)
            elif egate == 'YY':
                gate = Gate(nqubits=2, time=0.5, phase=0.5)
            block.add_gate(gate, tstep=t, control=0, target=1)
            t += 1
         
        # entangling 
        elif config[j] == 0 and j == reverse_ind:
            if egate == 'ZZ':
                gate = Gate(nqubits=2, time=0.5, phase=0.0)
                block.add_gate(gate, tstep=t, control=0, target=1)
                gate = Gate(nqubits=2, time=0.5, phase=0.5)
                block.add_gate(gate, tstep=t+1, control=0, target=1)

                gate = Gate(nqubits=1, time=1.0, phase=0.0)
                block.add_gate(gate, tstep=t+2, control=0)
                block.add_gate(gate, tstep=t+2, control=1)
                gate = Gate(nqubits=1, time=1.0, phase=0.5)
                block.add_gate(gate, tstep=t+3, control=0)
                block.add_gate(gate, tstep=t+3, control=1)
                t += 4
                
            elif egate == 'XX':
                gate = Gate(nqubits=2)
                block.add_gate(gate, tstep=t, control=0, target=1)
                gate = Gate(nqubits=2, time=0.5, phase=0.5)
                block.add_gate(gate, tstep=t+1, control=0, target=1)
                
                gate = Gate(nqubits=1, time=1.0, phase=0.0)
                block.add_gate(gate, tstep=t+2, control=0)
                block.add_gate(gate, tstep=t+2, control=1)
                t += 3
                
            elif egate == 'YY':
                gate = Gate(nqubits=2, time=0.5, phase=0.0)
                block.add_gate(gate, tstep=t, control=0, target=1)
                gate = Gate(nqubits=2)
                block.add_gate(gate, tstep=t+1, control=0, target=1)
                
                gate = Gate(nqubits=1, time=1.0, phase=0.5)
                block.add_gate(gate, tstep=t+2, control=0)
                block.add_gate(gate, tstep=t+2, control=1)
                t += 3
            
    block.idl = cliff
    
    return block


def combine(cliff_list):
    """Multiply list of cliffords without creating Pauli operators."""
    
    nsys = cliff_list[0].nsys
    dim = cliff_list[0].dim
        
    if dim == 2:
        tot_phase = [pauli.phase for pauli in cliff_list[0]]
        tot_fvec = [pauli.fvec for pauli in cliff_list[0]]
    
        for cliff in cliff_list[1:]:
            for i in range(2*nsys):
                new_fvec = [0] * (2*nsys)
                for cmap, s in [(d, s) for d, s in zip(cliff.map, tot_fvec[i]) if s]:
                    for k in range(s):
                        tot_phase[i] += 2*sum([newk*otherk for newk, otherk in zip(new_fvec[nsys:], cmap.fvec[:nsys])]) + cmap.phase
                        new_fvec = [(newk + otherk) % dim for newk, otherk in zip(new_fvec, cmap.fvec)]
    
                tot_fvec[i] = new_fvec
                
        tot_cliff = gt.Clifford([gt.Pauli(tot_fvec[i], tot_phase[i], dim) for i in range(2*nsys)])
    
    else:
        # maybe could make faster version here
        tot_cliff = cliff_list[0]
        for cliff in cliff_list[1:]:
            tot_cliff = cliff * tot_cliff
    
    return tot_cliff


def invert(blocks, simblocks, fpauli, phs_mode):
    """
    Find inverse of list of blocks.
    
    Args:
        blocks:         (list of Block) descriptions of gates in order
        simblocks:      (dict of SimBlock) simulation of all possible gates
        fpauli:         (Pauli) final pauli to combine with inversion
        
    Returns:
        block_out:      (str/int) key of simblocks that inverts blocks
        total_cliff:    (Cliff) net Clifford for inv * blocks
        
    """
    
    # need to update to handle reversed cliffords
    
    if phs_mode == 'dep':
        net_cliff = combine([simblocks[b].idl for b in blocks])
        inv_cliff = net_cliff.inv()
        
        if fpauli:
            inv_cliff = fpauli.to_cliff() * inv_cliff
            
        iname = inv_cliff.name + str(inv_cliff.phase)
        
    elif phs_mode == 'ind':
        net_cliff = combine([simblocks[b].idl for b in blocks])
        inv_cliff = net_cliff.inv()
        iname = inv_cliff.name

    return iname, simblocks[iname].idl * net_cliff
    
    


==> anc/srb/srb/objects/group_tools.py <==
# -*- coding: utf-8 -*-
"""
title:          group_tools.py
description:    Classes and functions for Clifford simulation
author:         Charlie Baldwin
date:           2019-10-28
notes:          

"""
import copy
import itertools as it

import numpy as np

    
class Pauli(object):
    """
    Pauli operator class.
        
    Attributes:
        name:   (str) name of Pauli following standard naming below
        nsys:   (int) number of subsystems
        dim:    (int) dimension of each subsystem
        fvec:  (list) number of X,Z operators (ex. [a1,a2,b1,b2]->(XI**a1)*(ZI**b1)*(IX**a2)*(IZ**b2))
        phase:  (int) phase of pauli (exp(1j*2*pi*n/2*dim) for n = 0,...,2*dim)
        
    
    """
    def __init__(self, init, phase=0, dim=2):
        """
        Initilize Pauli operator. (everything assumes 2 generators)
        
        Arguements:
            init:   (list/int/str) identification of Pauli
            phase:  (0,...,2*dim, or False) phase of pauli 
                    int: operator = exp(1j*2*pi*n/2*dim)**(phase)
                    False: None
            dim:    (int) dimension of each subsystem
            
        """
        self.dim = dim
        
        # hopefully init is list of elements in finite field [X1,...,Z1,...]
        try:
            self.nsys = max(int(len(init)/2), 1) 
            self.name = ''.join([num_to_str[str(init[i]) + str(init[i+self.nsys])] for i in range(self.nsys)])
            self.fvec = init
            
         # default to create identity Pauli
        except TypeError:
            self.nsys = init
            self.name = 'I' * init
            self.fvec = [0 for p in range(2*init)]
                        
        # init is a str (hopefully)
        except (KeyError, IndexError):
            self.nsys = len(init)
            self.name = init
            self.fvec = [str_to_x[p] for p in init] + [str_to_z[p] for p in init]

            # since Y usually refers to iXZ not XZ we add 1 to phase for every Y operator
            if self.dim == 2:
                phase += init.count('Y')
            elif self.dim > 3:
                print('sign is probably wrong, not programmed for dim > 3')
            
        # might be ways this could go wrong that I'm not thinking of
        
        self.phase = phase % (2*self.dim)

    def __str__(self):
        
        return f'(omega**({self.phase}/{2*self.dim}))*' + self.name
    
    def __repr__(self):
        
        return f'(omega**({self.phase}/{2*self.dim}))*' + self.name
     
    def __len__(self):
        
        return self.nsys
    
    def __iter__(self):
        
        return iter(self.fvec)
    
    def __getitem__(self, index):
        
        return self.fvec[index]
    
    def __setitem__(self, index, val):
        
        self.fvec[index] = val
    
    def __eq__(self, other):
        """Compare two Paulis based on fvec and phase."""
        
        name_check = (self.name == other.name)
        phase_check = (self.phase == other.phase)
        
        return (name_check and phase_check)
    
    def __mul__(self, other):
        """Multiply two Paulis by adding fvec mod dim and adding phases."""
        
        new_fvec = [(self.fvec[i] + other.fvec[i]) % self.dim for i in range(2*self.nsys)]
        new_phase = 2*sum([self.fvec[i+self.nsys] * other.fvec[i] for i in range(self.nsys)])

        new_phase += self.phase + other.phase 
        
        return Pauli(new_fvec, new_phase, self.dim)
    
    def __pow__(self, n):
        """Raise Pauli to power n by multiplying it n times."""
        
        if n == 1:
            new_pauli = self
        
        else:
            new_pauli = copy.deepcopy(self)
            for k in range(1, n):
                new_pauli = new_pauli * self
            
        return new_pauli
    
    def omega(self):
        """Returns base dim phase."""
        
        return np.exp(1j*2*np.pi/self.dim)
    
    def approxeq(self, other):
        """Returns comparison of self with other in name but not phase."""
        
        return (self.name == other.name)
    
    def commute(self, other):
        """Returns commutant phase: AB - omega**(commute)*BA = 0."""
                
        commute = sum([self.fvec[i+self.nsys]*other.fvec[i] - self.fvec[i]*other.fvec[i+other.nsys] for i in range(self.nsys)])

        return commute % self.dim
    
    def expand(self, ntotal, npauli):
        """Expand pauli to larger subsystem where npauli denotes current action."""
        
        # need to check
        
        xvec = []
        zvec = []
        for n in range(ntotal):
            if n not in npauli:
                xvec.append(0) 
                zvec.append(0)
            else:
                nold = npauli.index(n)
                xvec.append(self.fvec[nold])
                zvec.append(self.fvec[nold + self.nsys])

        return Pauli(xvec + zvec, self.phase, self.dim)
        
    def add_phase(self, new_phase):
        """Change phase arguement to new_phase."""
        
        self.phase = (self.phase + new_phase) % (2*self.dim)
        
    def to_cliff(self):
        """Returns Clifford corresponding to clifford operation."""
        
        cliff_out = Clifford(self.nsys, self.dim)
        for pauli in cliff_out:
            pauli.add_phase(2*self.commute(pauli)) # need to check (seems to be working)
        
        cliff_out.update_phase()
        
        return cliff_out
    
    

class Clifford(object):
    """
    Clifford operator class.
        
    Attributes:
        nsys:   (int) number of subsystems
        dim:    (int) dimension of each subsystem
        map:    (list of Pauli) mapping of Pauli basis in standard order
    
    """
    def __init__(self, init, dim=2):
        """
        Initilize Clifford operator. (everything assumes 2 generators)
        +
        Arguements:
            init:   (dict, np.ndarray, list or int) identification of Clifford
            dim:    (int) dimension of each subsystem
            
        """
        self.dim = dim
        
        # initialize from dict
        try:
            self.nsys = int(len(init)/2)
            self.map = init
                
        # initialize identity clifford on nsys = init
        except TypeError:
            self.nsys = init
            xmap = []
            zmap = []
            zerovec = [0]*init
            for n in range(self.nsys):
                gen = [0]*init
                gen[n] = 1
                xmap.append(Pauli(gen + zerovec, 0, dim))
                zmap.append(Pauli(zerovec + gen, 0, dim))
            
            self.map = xmap + zmap
            
        self.update_name()
        self.update_phase()
        
    def __str__(self):
        
        return str(self.map)
    
    def __repr__(self):
        
        return str(self.map)
    
    def __iter__(self):
        
        return iter(self.map)
    
    def __getitem__(self, index):
        
        return self.map[index]
    
    def __setitem__(self, index, pauli):
        
        self.map[index] = pauli
    
    def __mul__(self, other):
        """Multiply Cliffords, updates map."""
            
        new_map = [self.evolve(out_pauli) for out_pauli in other]
            
        return Clifford(new_map, dim=self.dim)
    
    def __eq__(self, other):
        
        return (self.name == other.name and self.phase == other.phase)
    
    def update_name(self):
        
        self.name = ''.join([pauli.name for pauli in self])
        
    def update_phase(self):
        
        self.phase = ''.join([str(pauli.phase) for pauli in self])        
    
    def approxeq(self, other):
        """Compare pauli map but not phase."""
        
        return (self.name == other.name)
    
    def evolve(self, pauli):
        """Returns pauli operator after Clifford gate."""
    
        # pretty sure this one is better and works (see older versions for other way)
        new_fvec = [0]*2*self.nsys
        new_phase = pauli.phase
        for cmap, s in [(d, s) for d, s in zip(self, pauli.fvec) if s]:
            for k in range(s):
                new_phase += 2*sum([newk*otherk for newk, otherk in zip(new_fvec[self.nsys:], cmap.fvec[:self.nsys])]) + cmap.phase
                new_fvec = [(newk + otherk) % self.dim for newk, otherk in zip(new_fvec, cmap.fvec)]
                
        return Pauli(new_fvec, new_phase, pauli.dim)
    
    def evolve_fast(self, pauli):
        """Returns pauli operator after Clifford gate."""
    
        # pretty sure this one is better and works (see older versions for other way)
        new_fvec = [0]*2*self.nsys
        new_phase = pauli.phase
        for cmap, s in [(d, s) for d, s in zip(self, pauli.fvec) if s]:
            for k in range(s):
                new_phase += 2*sum([newk*otherk for newk, otherk in zip(new_fvec[self.nsys:], cmap.fvec[:self.nsys])]) + cmap.phase
                new_fvec = [(newk + otherk) % self.dim for newk, otherk in zip(new_fvec, cmap.fvec)]
                
        return Pauli(new_fvec, new_phase, pauli.dim)
    
    def evolve_stab(self, stabilizer):
        """Returns pauli operator after Clifford gate."""
        
         # needs updating?
        stab_out = []
        for stab in stabilizer:
            stab_out.append(self.evolve(stab))
        
        return Stabilizer(stab_out)
    
    def expand(self, ntotal, ncliff):
        """Expands clifford to act on larger subsystem."""
        
        assert (self.nsys == 1) or (self.nsys == 2), 'Expansion only works for 1 or 2 qubit cliffords.'
        
        if ntotal == len(ncliff):
            new_cliff = self
        
        else:
            xmap = []
            zmap = []
            zerovec = [0]*ntotal
            for n in range(ntotal):
                if n not in ncliff:
                    gen = [0]*ntotal
                    gen[n] = 1
                    xmap.append(Pauli(gen + zerovec, dim=self.dim))
                    zmap.append(Pauli(zerovec + gen, dim=self.dim))
                else:
                    nold = ncliff.index(n)
                    xmap.append(self.map[nold].expand(ntotal, ncliff))
                    zmap.append(self.map[nold + self.nsys].expand(ntotal, ncliff))
            
            new_cliff = Clifford(xmap + zmap, dim=self.dim)
                    
        return new_cliff
    
    def inv(self):
        """Returns invert Clifford element."""
        
        if self.dim == 2:
            pauli_map = binary_inversion(self.map)
        else:
            pauli_map = ffield_inversion(self.map)
       
        return Clifford(pauli_map, dim=self.dim)
            
    
    
class Stabilizer(object):
    """
    Stabilizer operator class.
        
    Attributes:
        nsys:   (int) number of subsystems
        dim:    (int) dimension of each subsystem
        matrix: (list) stabilizer matrix which is list of Pauli objects
    
    """
    def __init__(self, init, dim=2):
        """
        Initilize Stabilizer operator. (everything assumes 2 generators)
        
        Arguements:
            init:   (dstr or int) identification of Stabilizer
            dim:    (int) dimension of each subsystem
            
        """
        self.dim = dim
        
        # initialize from dict
        if isinstance(init, list):
            self.nsys = int(len(init)/2)
            self.map = init
                
        # initialize up state on nsys = init
        elif isinstance(init, int):
            self.nsys = init
            self.matrix = []
            zerovec = [0]*init
            for n in range(self.nsys):
                gen = [0]*init
                gen[n] = 1
                self.matrix.append(Pauli(zerovec + gen, 0, dim))
            
        # initialize state from bit string
        elif isinstance(init, str):
            self.nsys = len(init)
            self.matrix = []
            zerovec = [0]*self.nsys
            for n in range(self.nsys):
                gen = [0]*self.nsys
                gen[n] = 1
                self.matrix.append(Pauli(zerovec + gen, 2*int(init[n]), dim))
                
    def __str__(self):
        
        return str(self.matrix)
    
    def __repr__(self):
        
        return str(self.matrix)
    
    def __iter__(self):
        
        return iter(self.matrix)
    
    def __getitem__(self, index):
        
        return self.matrix[index]
    
    def __setitem__(self, index, pauli):
        
        self.matrix[index] = pauli
    
    def evolve(self, cliff):
        """Evolve all stabilizers with clifford."""
            
        self.matrix = [cliff.evolve(pauli) for pauli in self]
        
    def zmat(self):
        """Returns matrix of all stabilizers."""
        
        zmat = [pauli.fvec[self.nsys:2*self.nsys] for pauli in self.matrix]
        
        return np.array(zmat)
    
    def decomp(self, pauli):
        """Reduce stabilizers to orthonormal set."""
    
        stab_mat = self.zmat()
        zvec = np.array(pauli.fvec[self.nsys:2*self.nsys])
        
        out_order = np.arange(self.nsys)
        A_out = [stab_mat.transpose(), zvec]
        current_row = 0
        c = 0
        while (c < self.nsys) and (current_row < self.nsys):
            nz_ind = [r for r in range(self.nsys) if A_out[0][r][c] > 0]
            
            # single element in one_ind bring row to top
            if len(nz_ind) == 1:               
                zval = A_out[0][nz_ind[0]][c]
                A_out[0][nz_ind[0]], A_out[0][current_row] = A_out[0][current_row], zval*A_out[0][nz_ind[0]] % self.dim
                A_out[1][nz_ind[0]], A_out[1][current_row] = A_out[1][current_row], zval*A_out[1][nz_ind[0]] % self.dim
                
                out_order[nz_ind[0]], out_order[current_row] = out_order[current_row], out_order[nz_ind[0]]
                out_order[nz_ind[0]], out_order[current_row] = out_order[current_row], out_order[nz_ind[0]]
                
            # if greater than 1 keep one row and eliminate the rest
            elif len(nz_ind) > 1:
                first_row = [r for r in nz_ind if r >= current_row][0]
                nz_ind.remove(first_row)
                
                zval = A_out[0][first_row][c]
                A_out[0][first_row], A_out[0][current_row] = A_out[0][current_row], zval*A_out[0][first_row] % self.dim
                A_out[1][first_row], A_out[1][current_row] = A_out[1][current_row], zval*A_out[1][first_row] % self.dim
                
                out_order[first_row], out_order[current_row] = out_order[current_row], out_order[first_row]
                out_order[first_row], out_order[current_row] = out_order[current_row], out_order[first_row]
                
                for r in nz_ind:
                    if A_out[0][r][c] >= A_out[0][current_row][c]:
                        zval = int(A_out[0][r][c]/A_out[0][first_row][c])
                        A_out[0][r] = (zval*A_out[0][current_row] + A_out[0][r]) % self.dim
                        A_out[1][r] = (zval*A_out[1][current_row] + A_out[1][r]) % self.dim
                    else:
                        zval = int(A_out[0][current_row][c]/A_out[0][r][c])
                        A_out[0][r] = (A_out[0][current_row] + zval*A_out[0][r]) % self.dim
                        A_out[1][r] = (A_out[1][current_row] + zval*A_out[1][r]) % self.dim

            current_row += 1
            c += 1
            
        A_out[1][out_order] = A_out[1][np.arange(self.nsys)]  # undo sorting
        
        return A_out[1]
    
    def zmeasure(self, nmeas, meas_pauli):
        """Updates stabilizer for single z measurement on nth qubit and returns outcome."""
        
        # find index of stabilizers that
        xstabs = [i for i in range(self.nsys) if self.matrix[i][nmeas] == 0]
        # if not all stabilizers commute with z then need to update stabilizer matrix
        if len(xstabs) == 0:
            # pick random outcome
            outcome = np.random.multinomial(1, [1/self.dim]*self.dim)
    
            # update stabilizers
            for i in xstabs[1:]:
                self.matrix[i] = self.matrix[xstabs[0]] * meas_pauli
                    
            self.matrix[xstabs[0]] = meas_pauli
            self.matrix[xstabs[0]].add_phase(2*outcome)
            
        # else all stabilizers commute with z and we need to determine if +/-1 eigenspace
        else:
            overlap = self.decomp(meas_pauli)
            total_phase = np.sum([overlap[i]*self.matrix[i].phase for i in range(self.nsys)])
            outcome = (1/2) * (total_phase % (2*self.dim))# conversion to base dim
            
        return str(int(outcome))
  
    
    
def initialize_tools(dim):
    """Initialize dictionaries used for each dim."""
    
    global str_to_x, str_to_z, num_to_str, pauli_mats
    
    if dim == 2:
        str_to_x = {'I':0, 'Z':0, 'X':1, 'Y':1}
        str_to_z = {'I':0, 'Z':1, 'X':0, 'Y':1}
    
        num_to_str = {'00':'I', '01':'Z', '10':'X', '11':'Y'}

        
    elif dim == 3:
        str_to_x = {'I':0, 'Z':0, 'X':1, 'Y':1,
                    'W':0, 'V':2, 'U':2, 'T':1, 'S':2}
        str_to_z = {'I':0, 'Z':1, 'X':0, 'Y':1,
                    'W':2, 'V':0, 'U':1, 'T':2, 'S':2}
        
        num_to_str = {'00':'I', '01':'Z', '10':'X', '11':'Y',
                      '02':'W', '20':'V', '21':'U', '12':'T', '22':'S'}


def make_pauli_basis(nsys, dim, include_id=False):
    """
    Returns list of pauli bases with names for nsys systems.
    
    Args:
        nsys:       (int) number of independent subsystems
        dim:        (int) dimension of each independent subsystem (same for each)
        include_id: (bool) True=have identity in basis, False=no identity
    
    Returns:
        pauli_basis:  (list) list of all basis Pauli operators 
    
    """
    all_permutes = it.product(list(range(dim**2)), repeat=nsys) 
    pauli_basis = []
    for p in all_permutes:
        pname = ''.join([num_to_str[int2str(i,dim)] for i in p])
        pauli_basis.append(Pauli(pname, dim=dim))
        
    # first element is always identity
    if not include_id:
        pauli_basis.pop(0)
    
    return pauli_basis

def make_pauli_group(nsys, dim, include_id=False):
    """
    Returns nsys by dim Pauli group (same as func above but with signs).
    
    Args:
        nsys:       (int) number of independent subsystems
        dim:        (int) dimension of each independent subsystem (same for each)
        include_id: (bool) True=have identity in basis, False=no identity
    
    Returns:
        pauli_group:  (list) all Pauli group elements
        
    """
    pos_ops = make_pauli_basis(nsys, dim, include_id)
    
    # other elements in group are same but with different phase=exp(1j*n*2*pi/dim)
    phase_ops = []
    for phase in range(1, dim):
        for pauli in pos_ops:
            phase_pauli = copy.deepcopy(pauli)
            phase_pauli.add_phase(2*phase)
            phase_ops.append(phase_pauli)
     
    pauli_group = pos_ops + phase_ops
    
    return pauli_group

def make_pauli_gen(nsys, dim):
    """
    Returns generators of pauli group in tuble ordered like (XI,IX,ZI,IZ).
    
    Args:
        nsys:       (int) number of independent subsystems
        dim:        (int) dimension of each independent subsystem (same for each)
    
    Returns:
        pauli_gen:  (tuple) generators of pauli group (or basis)
    
    """
    pauli_gen = []
    # X generatros first
    for n in range(nsys):
        xname = (n)*'I' + 'X' + (nsys - n - 1)*'I'
        pauli_gen.append(Pauli(xname, dim=dim))
    
    # Z generators second
    for n in range(nsys):
        zname = (n)*'I' + 'Z' + (nsys - n - 1)*'I'
        pauli_gen.append(Pauli(zname, dim=dim))
        
    return tuple(pauli_gen)

def make_plus_clifford_group(nsys, dim):
    """
    Returns nsys by dim Clifford group with only positive sign mappings.
    
    In order to randomize over full group we must also multiply by Pauli group
    so that all sign mappings are performed.
    
    Args:
        nsys:       (int) number of independent subsystems
        dim:        (int) dimension of each independent subsystem (same for each)
    
    Returns:
        clifford_group:  (list) all elements of clifford group that keep paulis positive
    
    """
    global cnum
    cnum = 0
    
    pauli_gen = make_pauli_gen(nsys, dim)
    pauli_group = make_pauli_basis(nsys, dim)
    
    # find commutation relations beforehand to make comparison faster
    commute_mat = [[pauli_gen[j].commute(pauli_gen[i]) for i in range(2*nsys)] for j in range(2*nsys)]
    
    clifford_group = {}
    for p in pauli_group:
        clifford_group = {**gen_loop(pauli_group, pauli_gen, commute_mat, nsys, dim, [p]), **clifford_group}
        
    return clifford_group

def make_full_clifford_group(nsys, dim):
    """
    Returns full nsys by dim Clifford group.
    
    Args:
        nsys:       (int) number of independent subsystems
        dim:        (int) dimension of each independent subsystem (same for each)
    
    Returns:
        clifford_group:  (list) all elements of clifford group
    
    """
    global cnum
    cnum = 0
    
    pauli_gen = make_pauli_gen(nsys, dim)
    pauli_group = make_pauli_group(nsys, dim)
    
    # find commutation relations beforehand to make comparison faster
    commute_mat = [[pauli_gen[j].commute(pauli_gen[i]) for i in range(2*nsys)] for j in range(2*nsys)]
    
    clifford_group = {}
    for p in pauli_group:
        clifford_group = {**gen_loop(pauli_group, pauli_gen, commute_mat, nsys, dim, [p]), **clifford_group}
        
    return clifford_group

def gen_loop(pauli_group, pauli_gen, commute_mat, nsys, dim, prev_paulis):
    """
    Recursive function used in make_clifford_group function for arbitrary nsys.
    
    Args:
        pauli_group:    (list) pauli group that we search over (pos or full)
        pauli_gen:      (tuple) generators of pauli group
        commute_mat:    (list) commutation matrix specified in make_***_clifford_group()
        nsys:           (int) number of independent subsystems
        dim:            (int) dimension of each independent subsystem (same for each)
        prev_paulis:    (list) previously mapped paulis from previous recursive calls
    
    Returns:
        clifford_out:  (Cliff) Clifford mapping of paulis
        
    """
    global cnum
    
    completed = len(prev_paulis)
    if completed < 2*nsys:
        cliff_out = {}
        for p in pauli_group:
            
            # check to see if p has proper commutations relations with prev_paulis
            commute_test = True
            i = 0
            pcommute = p.commute
            while commute_test and i < completed:
                commute_test = (pcommute(prev_paulis[i]) == commute_mat[completed][i])
                i += 1
                
            if commute_test:
                # recursive call of function:
                cliff_out = {**gen_loop(pauli_group, pauli_gen, commute_mat, nsys, dim, prev_paulis+[p]), **cliff_out}
                
    else:
        ctmp = Clifford(prev_paulis, dim=dim)
        cliff_out = {(ctmp.name + ctmp.phase): ctmp}
        cnum += 1

    return cliff_out


def binary_inversion(pauli_mat):
    """Compute the matrix inverse of A."""
    
    dim = pauli_mat[0].dim
    nstabilizers = len(pauli_mat)
    nsys = pauli_mat[0].nsys
    
    A_out = [[p for p in pauli_mat], Clifford(nsys, dim=dim).map]
    current_row = 0
    for c in range(nstabilizers):
        nz_ind = [r for r in range(nstabilizers) if A_out[0][r][c] > 0]
        # single element in one_ind bring row to top
        if len(nz_ind) == 1:
            A_out[0][nz_ind[0]], A_out[0][current_row] = A_out[0][current_row], A_out[0][nz_ind[0]]
            A_out[1][nz_ind[0]], A_out[1][current_row] = A_out[1][current_row], A_out[1][nz_ind[0]]

            current_row += 1

        # if greater than 1 keep one row and eliminate the rest
        elif len(nz_ind) > 1:
            try:
                first_row = [r for r in nz_ind if r >= current_row][0]
                nz_ind.remove(first_row)
                
                A_out[0][first_row], A_out[0][current_row] = A_out[0][current_row], A_out[0][first_row]
                A_out[1][first_row], A_out[1][current_row] = A_out[1][current_row], A_out[1][first_row]
                
            except IndexError:
                print('Warning: matrix not invertable, proceeding anyway with reduction.')
                
            for r in nz_ind:
                    A_out[0][r] = A_out[0][current_row] * A_out[0][r]
                    A_out[1][r] = A_out[1][current_row] * A_out[1][r]

            current_row += 1

        # if no ones then do nothing
        else:
            current_row += 1
            
    # update phases of output part of A_out
    for r in range(nstabilizers):
        A_out[1][r].add_phase(-A_out[0][r].phase)
        
    return A_out[1]

def ffield_inversion(pauli_mat):
    """Compute the matrix inverse of A."""
    
    dim = pauli_mat[0].dim
    nstabilizers = len(pauli_mat)
    nsys = pauli_mat[0].nsys
    
    A_out = [[p for p in pauli_mat], Clifford(nsys, dim=dim).map]
    current_row = 0
    for c in range(nstabilizers):
        nz_ind = [r for r in range(nstabilizers) if A_out[0][r][c] > 0]
        # single element in one_ind bring row to top
        if len(nz_ind) == 1:
            cur_ind = A_out[0][nz_ind[0]][c]
            
            A_out[0][nz_ind[0]], A_out[0][current_row] = A_out[0][current_row], A_out[0][nz_ind[0]]**cur_ind
            A_out[1][nz_ind[0]], A_out[1][current_row] = A_out[1][current_row], A_out[1][nz_ind[0]]**cur_ind

            current_row += 1

        # if greater than 1 keep one row and eliminate the rest
        elif len(nz_ind) > 1:
            try:
                first_row = [r for r in nz_ind if r >= current_row][0]
                cur_ind = A_out[0][first_row][c]
                nz_ind.remove(first_row)
                
                A_out[0][first_row], A_out[0][current_row] = A_out[0][current_row], A_out[0][first_row]**cur_ind
                A_out[1][first_row], A_out[1][current_row] = A_out[1][current_row], A_out[1][first_row]**cur_ind
                
            except IndexError:
                print('Warning: matrix not invertable, proceeding anyway with reduction.')
                
            for r in nz_ind:
                if A_out[0][r][c] >= A_out[0][current_row][c]:
                    row_power = int(-A_out[0][r][c]/A_out[0][current_row][c]) % dim
                    A_out[0][r] = A_out[0][current_row]**row_power * A_out[0][r]
                    A_out[1][r] = A_out[1][current_row]**row_power * A_out[1][r]
                else:
                    row_power = int(-A_out[0][current_row][c]/A_out[0][r][c]) % dim
                    A_out[0][r] = A_out[0][current_row] * A_out[0][r]**row_power
                    A_out[1][r] = A_out[1][current_row] * A_out[1][r]**row_power

            current_row += 1

        # if no ones then do nothing
        else:
            current_row += 1
            
    # update phases of output part of A_out
    for r in range(nstabilizers):
        A_out[1][r].add_phase(-A_out[0][r].phase)
        
    return A_out[1]

def ffield_dot(A, B, dim):
    """Binary matrix multiplication to test inversion."""
    
    assert A.shape[1] == B.shape[0]
    
    C = np.empty(A.shape)
    for i in range(A.shape[0]):
        for j in range(B.shape[1]):
            C[i][j] = (A[i,...].dot(B[...,j])) % dim
            
    return C

def zmeasure_full(stabilizer, trials):
    """Performs z measurement on all qubits and returns outcomes in binary form."""
    
    # needs updating
    
    results = {}
    nsys = stabilizer.nsys
    pauliz = [Pauli((n)*'I' + 'Z' + (nsys - n - 1)*'I') for n in range(nsys)]
    for t in range(trials):
        outcome_str = []
        new_stab = copy.deepcopy(stabilizer)
        for n in range(nsys):
            outcome_str += new_stab.zmeasure(n, pauliz[n])
        
        try:
            results[''.join(outcome_str)] += 1
        except KeyError:
            results[''.join(outcome_str)] = 1
            
    return results

def rotation_cliff(theta, phi, nqubits, ntarget):
    """
    Returns single-qubit rotation clifford on ntarget around phi axis at angle theta.
    
    Unitary in form: U = expm[-1j*theta*(X*cos(phi) + Y*sin(phi))/2]
    
    Arguements:
        phi:        (float) integer multiple of pi/2 for xy phase of gate
        theta:      (float) integer multiple of pi/2 for rotation 
        nqubits:    (int) total number of qubits
        ntarget:    (int) target qubit to apply gate
        
    """
    #     phi=  0           0.5        1.0        1.5         theta =     
    gen_map = [[('X', 'Z'), ('X','Z'), ('X','Z'), ('X','Z')], # 0 (identity for any phase)
               [('X', 'Y'), ('Z','X'), ('X','Y'), ('Z','X')], # 0.5
               [('X', 'Z'), ('X','Z'), ('X','Z'), ('X','Z')], # 1.0
               [('X', 'Y'), ('Z','X'), ('X','Y'), ('Z','X')]] # 1.5
    
    xphase= [[0, 0, 0, 0], 
             [0, 2, 0, 0],
             [0, 2, 0, 2],
             [0, 0, 0, 2]]
    
    zphase = [[0, 0, 0, 0],
              [2, 0, 0, 2],
              [2, 2, 2, 2],
              [0, 2, 2, 0]]
    
    cliff = {}
    for n in range(nqubits):
        xgen = (n)*'I' + 'X' + (nqubits - n - 1)*'I'
        zgen = (n)*'I' + 'Z' + (nqubits - n - 1)*'I'
        if n != ntarget:
            cliff[xgen] = Pauli(xgen, phase=0)
            cliff[zgen] = Pauli(zgen, phase=0)
        else:
            theta_i = int(2*theta % 4)
            phi_i = int(2*phi % 4)
            xmap = (n)*'I' + gen_map[theta_i][phi_i][0] + (nqubits - n - 1)*'I'
            zmap = (n)*'I' + gen_map[theta_i][phi_i][1] + (nqubits - n - 1)*'I'
            cliff[xgen] = Pauli(xmap, phase=xphase[theta_i][phi_i])
            cliff[zgen] = Pauli(zmap, phase=zphase[theta_i][phi_i])
            
    return Clifford(cliff)
    
def MS_cliff(phi, nqubits, ncontrol, ntarget):
    """
    Returns Molmer-Sorenson Clifford between ntarget and ncontrol.
    
    Unitary in form: U = expm[-1j*(pi/4)*kron((X*cos(phi) + sin(phi)), (X*cos(phi) + sin(phi)))]
    
    Arguements:
        phi:        (float) multiple of pi/2 for xy phase
        nqubits:    (int) total number of qubits
        ntarget:    (int) target qubit index (MS is symmetric so we can swith target and contorl)
        ncontrol:   (int) control qubit index (MS is symmetric so we can swith target and contorl)
        
    """
    #             control stabilizers        target stabilizers
    #             #XI map     #ZI map       #IX map     #IZ map
    gen_map = [[[('X', 'I'), ('Y', 'X')], [('I', 'X'), ('X', 'Y')]],  # MS with XX (phi = n pi)
                [[('Z', 'Y'), ('X', 'Y')], [('Y', 'Z'), ('Y', 'X')]]] # MS with YY (phi = n pi/2)
    
    phases = [[[0, 2], [0, 2]],
              [[2, 0], [2, 0]]]
    
    qubit = {ncontrol:0, ntarget:1}
    
    cliff = {}
    for n in range(nqubits):
        xgen = (n)*'I' + 'X' + (nqubits - n - 1)*'I'
        zgen = (n)*'I' + 'Z' + (nqubits - n - 1)*'I'
        
        if (n != ntarget) and (n != ncontrol):
            cliff[xgen] = Pauli(xgen, phase=0)
            cliff[zgen] = Pauli(zgen, phase=0)
            
        elif (n == ncontrol) or (n == ntarget):
            gen_ind = qubit[n]
            phi_i = int(2*phi % 2)
            xmap = []
            zmap = []
            for i in range(nqubits):
                if (i != ncontrol) and (i != ntarget):
                    xmap.append('I')
                    zmap.append('I')
                else:
                    other_ind = qubit[i]
                    xmap.append(gen_map[phi_i][gen_ind][0][other_ind])
                    zmap.append(gen_map[phi_i][gen_ind][1][other_ind])
            cliff[xgen] = Pauli(''.join(xmap), phase=phases[phi_i][gen_ind][0])
            cliff[zgen] = Pauli(''.join(zmap), phase=phases[phi_i][gen_ind][1])
            
    return Clifford(cliff)
    
def standard_gates(nqubits):
    """Generate all standard cliffords gates for trapped ion experiment."""
    
    theta_phi = [(0.5,0.0), (0.5,0.5), (0.5,1.0), (0.5,1.5),    # pio2 pulses
                 (1.0,0.0), (1.0,0.5)]                          # pi pulses
    
    single = [rotation_cliff(0, 0, nqubits, 0)] # first element is identity
    double = []
    for n1 in range(nqubits):
        single += [rotation_cliff(phases[0], phases[1], nqubits, n1) for phases in theta_phi]
        for n2 in range(n1+1, nqubits):
            double.append(MS_cliff(0.0, nqubits, n1, n2))
            double.append(MS_cliff(0.5, nqubits, n1, n2))
    
    return single, double

def rand_pauli(nqubits):
    """Returns a random Pauli."""
    
    exp_list = list(np.random.randint(0,3,nqubits+1))
    exp_list = [float(i) for i in exp_list]
    
    return Pauli(exp_list[:-1], exp_list[-1])

def int2str(n, b):
    """Returns n in string with base b and fills zeros."""

    out = ''
    val = n
    while val >= b:
      out = str(val % b) + out
      val = val // b
     
    out = str(val) + out
    
    # added to keep output str at length 2
    if len(out) < 2:
        out = '0' + out
    
    return out

    

==> anc/srb/srb/objects/qutip_objects.py <==
# -*- coding: utf-8 -*-
"""
title:          group_tools.py
description:    Classes and functions for Clifford simulation
author:         Charlie Baldwin
date:           2019-10-28
notes:          - requires qutip

"""
import copy
import numpy as np
from scipy.io import mmread
from itertools import product
import warnings

try:
    import qutip as qt
except ModuleNotFoundError:
    print('qutip is not installed, simulations will not work!')

class SimGate(object):
    """
    Quantum gate simulator.
    
    Attributes:
        nqubits:        (int) number of qubits
        name:           (str) name for gate
        time:           (float) time of gate (amplitude)
        phase:          (float) phase in XY SQ/MS gate
        control:        (str) control string used in experiment
        idl:            (qt.Qobj) ideal operation (without errors)
        act:            (qt.Qobj) actual operation (with errors)
    
    
    """
    def __init__(self, gate, error=None):
        """
        Initialize gate object.
        
        Arguements:
            Gate:       (Gate) base_objects gate
            Error:      (Error) qutip error simulation            
        
        """
        self.__dict__.update(gate.__dict__)
        self._gen_idl()

        if error:
            self._gen_act(error)
        else:
            self.sim_mode = None
    
    def __repr__(self):
        """Returns name representation."""
        
        out_str = 'qutip Gate simulator \n'
        out_str += 'ideal=' + str(hasattr(self, 'idl'))
        out_str += ', actual=' + str(hasattr(self, 'act')) + '\n'
        if self.nqubits == 1:
            try:
                out_str += '1Q: theta = {time:.4}, phi =  {phase:.4}'.format(**self.__dict__)
            except TypeError:
                if self.time is not None:
                    out_str += '1Q delay: time = {time:.4}'.format(**self.__dict__)
                elif self.phase is not None:
                    out_str += '1Q Z-gate: phase = {phase:.4}'.format(**self.__dict__)
            
        elif self.nqubits == 2:
            try:
                out_str = 'MS: theta = {time:.4}, phi = {phase:.4}'.format(**self.__dict__)
            except TypeError:
                out_str = 'ZZ: 1ii1 interaction'
        
        return out_str
    
    def __str__(self):
        """Returns control representation."""
        
        out_str = 'qutip Gate simulator: '
        out_str += 'ideal=' + str(hasattr(self, 'idl'))
        out_str += ', actual=' + str(hasattr(self, 'act')) + ', '
        if self.nqubits == 1:
            try:
                out_str = str(self.time) + 'pi_' + str(self.phase) + 'pi'
            except TypeError:
                if self.time is not None:
                    out_str += 'd' + '_' + str(self.time) + 'pi'
                elif self.phase is not None:
                    out_str += 'p' + '_' + str(self.phase) + 'pi'
            
        elif self.nqubits == 2:
            try:
                out_str += 'MS_{time:.6}pi_{phase:.6}pi'.format(**self.__dict__)
            except:
                out_str += 'ZZ'
        
        return out_str
        
    def _gen_idl(self):
        """Creates uni and ham which are ideal unitary and hamiltonian for Gate."""
        
        # single-qubits gates
        if self.nqubits == 1:
            # 2 elements in list -> [time, phase]
            try:
                phase = self.phase*np.pi
                time = self.time*np.pi 
                raw_ham  = np.cos(phase)*paulis[1] + np.sin(phase)*paulis[2]
                self.ham = (time/2)*raw_ham
                self.idl = paulis[0]*np.cos(time/2) - 1j*np.sin(time/2)*raw_ham
            
            # 1 element in list -> [delay_time]
            except TypeError:
                if self.time is not None:
                    self.ham = 0
                    self.idl = paulis[0]
                elif self.phase is not None:
                    phase = self.phase*np.pi
                    self.ham = (phase/2)*paulis[3]
                    self.idl = paulis[0]*np.cos(phase/2) - 1j*np.sin(phase/2)*(2*self.ham/phase)
                
        # two-qubit Molmer-Sorenson gates
        elif self.nqubits == 2:
            # added to deal with no defined amplitude
            try:
                amp = self.time*np.pi
            except TypeError:
                amp = np.pi/2
                
            # standard XX/YY gate
            try:
                phase = self.phase*np.pi
                self.ham = (amp/2)*qt.tensor(np.cos(phase)*paulis[1] + np.sin(phase)*paulis[2],
                                             np.cos(phase)*paulis[1] + np.sin(phase)*paulis[2])
            # ZZ gate
            except TypeError: 
                self.ham = (amp/2)*qt.tensor(paulis[3], paulis[3])
                
            self.idl = (-1j*self.ham).expm()
            
        else:
            raise ValueError('No gates defined for more than 2 qubits')
        
    def _gen_act(self, error):
        """
        Creates actual which is actual unitary/superoperator for gate.
        
        Args:
            
        """
        # makes all Z gates have zero errors
        if self.nqubits == 1 and self.time == None:
            self.sim_mode = 'oper'
            self.act = copy.deepcopy(self.idl)
        
        else:
            # unitary error
            if error.etype == 'coh':
                self.sim_mode = 'oper'
                self.act = error.act * self.idl
                
            # hamiltonian error 
            elif error.etype == 'ham':
                self.sim_mode = 'oper'
                self.act = (-1j*(self.ham + error.act)).expm()
                
            # rotation error 
            elif error.etype == 'rot':
                self.sim_mode = 'oper'
                self.act = error.act.dag() * self.idl * error.act
                
            # incoherent error (move to superoperators)
            else:
                self.sim_mode = 'super'
                self.act = error.act * qt.to_super(self.idl)
            
    def to_super(self):
        """Convert 'act' to sim_mode='super'."""
        
        if self.sim_mode != 'super':
            self.sim_mode = 'super'
            self.act = qt.to_super(self.act)     
        
    def time(self):
        """Returns total time of gate."""
        
        return self.time
        
        
    
class SimBlock(object):
    """
    Block of quantum gates.
    
     Attributes:
        nqubits:    (int) number of qubits in block
        name:       (str) name of block
        gates:      (list of dict) gates applied in block in sequential order
        score:      (float, optional) error impact of block
        sim_mode:   (str) type of sim ('oper' or 'super')
        idl:        (qt.Qobj) ideal operation (without errors)
        act:        (qt.Qobj) actual operation (with errors)

    
    """
    def __init__(self, block, error1q=None, error2q=None, erroblock=None):
        """
        Initialize block of qubits.
        
        Arguements:
            block:      (Block) base_objects block
            error1q:    (Error) error channel for 1q gates (if constant for all gates)
            error2q:    (Error) error channel for 2q gates (if constant for all gates)
            erroblock:  (SimBlock) block of errors (not currently setup)
            
            
        """       
        self.__dict__.update(block.__dict__)
        
        sim_gates = []
        for t in range(len(block)):
            sim_gates.append({})
            for q, g in block[t].items():
                if g.nqubits == 1:
                    sim_gates[t][q] = SimGate(g, error1q)
                elif g.nqubits == 2:
                    sim_gates[t][q] = SimGate(g, error2q)
        self.gates = sim_gates

        self._gen_idl()
        
        if error1q or error2q: # might be problems with only 1q or 2q gates?
            self._gen_act()
        else:
            self.sim_mode = None        
        
        # add functionality for arbitrary errors per gate
        
    def __repr__(self):
        """Returns name representation."""
        
        out_str = 'qutip Block simulator: \n'
        out_str += 'nqubits=' + str(self.nqubits)
        out_str += ', depth=' + str(len(self)) + '\n'
        out_str += 'ideal=' + str(hasattr(self, 'idl'))
        out_str += ', actual=' + str(hasattr(self, 'act')) + '\n'
        for t in range(len(self)):
            out_str += 'tstep=' + str(t) + ':\n'
            for q, g in self.gates[t].items():
                out_str += q + '-(' + g.__repr__() + ') \n'

        return out_str
    
    def __str__(self):
        """Returns control representation."""
        
        out_str = 'qutip Block simulator: '
        out_str += 'nqubits=' + str(self.nqubits)
        out_str += ', depth=' + str(len(self))
        out_str += ', ideal=' + str(hasattr(self, 'idl'))
        out_str += ', actual=' + str(hasattr(self, 'act'))
        for t in range(len(self)):
            out_str += ', tstep=' + str(t) + ': '
            for q, g in self.gates[t].items():
                out_str += q + '-(' + g.__repr__() + '), '
        
        return out_str
    
    def __len__(self):
        """Returns depth of circuit."""
        
        return len(self.gates)
    
    def __getitem__(self, index):
        """Returns gates at specific time slice."""
        
        return self.gates[index]
    
    def __iter__(self):
        
        return iter(self.gates)
        
    def _gen_idl(self):
        """Create total unitary for block."""
        
        # only nearest neighbor interactions
        idl = qt.qeye(self.nqubits*[2])
        for t in range(len(self)):
            uni_step = [[] for g in range(len(self.gates[t]))]
            for nkey in self.gates[t]:
                qlist = [int(nkey[i]) for i in range(1,len(nkey),2)]  # assumes two-qubit gates acts on adjacent qubits
                uni_step[min(qlist)] = self.gates[t][nkey].idl

            idl = qt.tensor(uni_step) * idl
        
        self.idl = idl
        
    def _gen_act(self):
        """
        Create total operator for block with errors.
        
        Arguements:
            errorblock: (Block) made with Error as each gate?
            
        
        """
        self.update_sim_mode()
        
        if self.sim_mode == 'super':
            act = qt.to_super(qt.qeye(self.nqubits*[2]))
        else:
            act = qt.qeye(self.nqubits*[2])
            
        for t in range(len(self)):
            act_step = [[] for g in range(len(self.gates[t]))]
            for nkey in self.gates[t]:
                qlist = [int(nkey[i]) for i in range(1,len(nkey),2)]  # assumes two-qubit gates acts on adjacent qubits
                act_step[min(qlist)] = self.gates[t][nkey].act

            act = qt.composite(*act_step) * act
        
        self.act = act
        
    def to_super(self):
        """Convert 'act' to sim_mode='super'."""
        
        if self.sim_mode != 'super':
            self.sim_mode = 'super'
            self.act = qt.to_super(self.act)
            
    def update_sim_mode(self):
        """Returns true if all have same sim mode."""
        
        # check sim_mode for all specified objects
        total_sim = [g.sim_mode 
                     for t in range(len(self)) 
                     for g in self.gates[t].values()]
        sim_match = any(sim == total_sim[0] for sim in total_sim)
        
        # if mix between oper and super then update everyththing to super
        if not sim_match:
            [g.to_super() for t in range(len(self)) for g in self.gates[t].values()]
            self.sim_mode = 'super'
        else:
            self.sim_mode = total_sim[0]
                   
               
    
class SimState(object):
    """
    Qobj-like object describing a quantum state.
    
    Attributes:
        num:        (int) eigenstate label
        nqubits:    (int) number of qubits
        sim_mode:   (str) type of sim ('oper' or 'super')
        idl:        (qt.Qobj) ideal prepration
        act:        (qt.Qobj) actual preparation
        
    
    """
    def __init__(self, state, error=None):
        """
        Initializes simualtion state.
        
        Arguements:
            state:  (State) base_objects descritpion of state
            error:  (Error) qutip error simulation
            
            
        """
        self.__dict__.update(state.__dict__)
        self._gen_idl()
        
        if error:
            self._gen_act(error)
        else:
            self.sim_mode = None
            
    def __str__(self):
        
        out_str = 'qutip State simulator: '
        out_str += ' ideal=' + str(hasattr(self, 'idl'))
        out_str += ', act=' + str(hasattr(self, 'act'))
        bin_rep = bin(self.num)[2:]
        if self.idl.type == 'ket':
            out_str += ', State: |' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '>'
        elif self.idl.type == 'bra':
            out_str += ', State: <' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '|'
        
        return out_str
            
    def __repr__(self):
        
        out_str = 'qutip State simulator: \n'
        out_str += 'ideal=' + str(hasattr(self, 'idl'))
        out_str += ', act=' + str(hasattr(self, 'act')) + '\n'
        bin_rep = bin(self.num)[2:]
        if self.idl.type == 'ket':
            out_str += 'State: |' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '> \n'
        elif self.idl.type == 'bra':
            out_str += 'State: <' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '| \n'
        
        return out_str
    
    def _gen_idl(self):
        """Generates ideal pure state."""
        
        bin_rep = bin(self.num)[2:]
        bin_fill = '0'*(self.nqubits - len(bin_rep)) + bin_rep
        self.idl = qt.tensor([qt.basis(2, int(bin_fill[n])) for n in range(self.nqubits)])
        
    def _gen_act(self, error):
        """
        Add error to ideal state to create actual state.
        
        Args:
            Error:   (Error) state prep error 
            
        """           
        if error.sim_mode == 'super':
            self.sim_mode = 'super'
            # if single qubit error then tensor to get net processes on all qubits
            if error.act.shape[0] < 2**(2*self.nqubits):
                error = qt.composite(*([error] * self.nqubits)) # this part isn't working?
            
            rho = qt.ket2dm(self.idl)
            vec_rho = qt.operator_to_vector(rho)
            # ket evolution
            if self.idl.type == 'ket':
                self.act = error.act * vec_rho
                # might need try except for superoperators
                
            # bra evolution
            elif self.idl.type == 'bra':
                self.act = vec_rho.dag() * error.act
                
        # might be faster to leave as ket if gates have coherent error
        else:
            self.sim_mode = 'oper'
            if error.act.shape[0] < 2**(self.nqubits):
                error = qt.composite(*([Error] * self.nqubits))
                
            # ket evolution
            if self.idl.type == 'ket':
                self.act = error.act * self.idl
                
            # bra evolution
            elif self.idl.type == 'bra':
                self.act = self.idl * error.act
    

    def dag(self):
        """Take dagger of state ideal."""
        
        new_state = copy.deepcopy(self)
        new_state.idl = self.idl.dag()
        
        try:
            new_state.act = self.act.dag()
        except AttributeError:
            pass
        
        return new_state
        
    def to_super(self):
        """Change act attribute to super operator."""
        
        if self.sim_mode != 'super':
            self.sim_mode = 'super'
            
            # ket evolution
            if self.idl.type == 'ket':
                self.act = qt.ket2dm(self.act)
                self.act = qt.operator_to_vector(self.act)
                
            # bra evolution
            elif self.idl.type == 'bra':
                self.act = qt.ket2dm(self.act)
                self.act = qt.operator_to_vector(self.act).dag()
            

class SimMeasurement(object):
    """
    Qobj-like object describing a quantum measurement.
    
    Attributes:
        name:       (str) arbitrary name
        nqubits:    (int) number of qubits
        sim_mode:   (str) type of sim ('oper' or 'super')
        elements:   (list of SimState) POVM elements
        
    
    """
    def __init__(self, measurement, error=None):
        """
        Initializes simualtion measurement.
        
        Arguements:
            measurement:    (Measurement) base_objects descritpion of Measurement
            error:          (Error) qutip error simulation
            
            
        """
        self.__dict__.update(measurement.__dict__)
        
        self.elements = []
        for ele in measurement:
            self.elements.append(SimState(ele, error).dag()) #error might need dag?
        
        if error:
            self.sim_mode = error.sim_mode
        else:
            self.sim_mode = None
          
    def __str__(self):
        
        out_str = 'qutip Measurement simulator: '
        out_str += 'ideal=' + str(hasattr(self, 'idl'))
        out_str += ', actual=' + str(hasattr(self, 'act'))
        out_str += ', elements: ('
        for ele in self.elements:
            bin_rep = bin(ele.num)[2:]
            out_str += 'State: <' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '|'
        out_str += ')'
               
        return out_str
    
    def __repr__(self):
        
        out_str = 'qutip Measurement simulator: \n'
        out_str += 'ideal=' + str(hasattr(self, 'idl'))
        out_str += ', actual=' + str(hasattr(self, 'act')) + '\n'
        out_str += 'elements: \n'
        for ele in self.elements:
            bin_rep = bin(ele.num)[2:]
            out_str += 'State: <' + '0'*(self.nqubits - len(bin_rep)) + bin_rep + '| \n'
        
        return out_str
    
    def __getitem__(self, element_index):
        """Return control_index control of gate."""
            
        return self.elements[element_index]
    
    def __setitem__(self, element_index, element):
        
        self.elements[element_index] = element
        
    def __iter__(self):
        
        return iter(self.elements)
    
    def __delitem__(self, element_index):
        # need to dobule check this
        del self.elements[element_index]   

    def __contains__(self, element):
        
        return element in self.elements
    
    def __len__(self):
        
        return len(self.elements)
    
    def to_super(self):
        
        if self.sim_mode != 'super':
            self.sim_mode = 'super'
            for ele in self:
                ele.to_super()
            
    
    def expand(self, dim2, etype, extra=None):
        """
        Expands element.ideal for extra subspace/subsystem for each element in elements.
        
        Args:
            dim2:   (int) dimension of extra subpsace/subsystem
            etype:  (str) either 'subspace' or 'subsystem'
            extra:  (str) if 'add' then add new element to elements to cover new dimensions 
            
        """
        # need to rewrite with qutip

class Error(object):
    """
    Quantum error simulator.
    
    Attributes:
        nqubits:        (int) number of qubits
        etype:          (str) type of error
        sim_mode:       (str) type of sim ('oper' or 'super')
        magnitude:      (float) magnitude of error
        axis            (list or int) axis for coherent errors
        file:           (str) name of file where error channel is saved
        act:            (Qojb) unitary/super representing noisy action of gate
    
    
    """
    def __init__(self, **kwargs):
        """
        Initialize gate object.
        
        Arguements:
            nqubits:        (int) number of qubits
            etype:          (str) type of error
            magnitude:      (float) magnitude of error
            axis:           (list or int) axis for coherent errors
            file:           (str) name of file where error channel is saved
            
        
        """
        default_kwargs = {'nqubits':0, 'etype':None, 'magnitude':None, 
                          'axis':None, 'file':None}
        new_vals = {k:v if k in default_kwargs else warnings.warn(k + ' not in default kwargs')
                    for k, v in kwargs.items()}
        self.__dict__.update({**default_kwargs, **new_vals})
        
        self._gen_act()
    
    def __repr__(self):
        """Returns name representation."""
        
        out_str = 'qutip Error simulator: \n'
        out_str += ', '.join(k + '=' + str(self.__dict__[k])
                             for k in ['nqubits', 'etype', 'magnitude', 'axis']
                             if k in self.__dict__)
        out_str += '\n'
        out_str += ', actual=' + str(hasattr(self, 'act'))

        return out_str
         
    
    def __str__(self):
        """Returns control representation."""
        
        out_str = 'qutip Error simulator: '
        out_str += ', '.join(k + '=' + str(self.__dict__[k])
                             for k in ['nqubits', 'etype', 'magntiude', 'axis']
                             if k in self.__dict__)
        out_str += ', actual=' + str(hasattr(self, 'act'))
        
        return out_str
        
    def _gen_act(self):
        """Creates actual which is actual unitary/superoperator for gate."""
        
        if self.etype == None:
            self.act = qt.qeye([2]*self.nqubits)
            self.sim_mode = 'oper'
        elif self.etype == 'dep':
            self.depolarizing()
        elif self.etype == 'amp':
            self.amplitude_damping()
        elif self.etype == 'coh':
            self.coherent()
        elif self.etype == 'rot':
            self.coherent()
        elif self.etype == 'ham':
            self.hamiltonian()
        elif self.etype == 'load':
            self.load_error()
        else:
            raise NameError('no error function with given name.')
        
    def depolarizing(self):
        """
        Returns SuperOperator for depolarizing error.
        
        Agrs meeded:
            magnitude:      (float) magnitude of error
        
        """
        dim2 = 2**(2*self.nqubits)
        super_error = (1-(dim2-1)*self.magnitude/dim2) * qt.to_super(qt.qeye([2]*self.nqubits))
        pauli_basis = make_pauli_basis(self.nqubits)
        for pauli in pauli_basis:
            super_error += (self.magnitude/dim2) * qt.to_super(pauli)
        
        self.sim_mode = 'super'
        self.act = super_error
    
    def amplitude_damping(self):
        """
        Returns SuperOperator for amplitude damping error.
    
        (only works for dim = 2)
        
        Agrs needed:
            magnitude:      (float) magnitude of error
        
        """
        E0 = np.array([[1,0], [0,np.sqrt(1-self.magnitude)]])
        E1 = np.array([[0,np.sqrt(self.magnitude)], [0,0]])
        super_error = qt.to_super(qt.Qobj(E0)) + qt.to_super(qt.Qojb(E1))
         
        self.sim_mode = 'super'
        self.act = super_error
        
    def coherent(self):
        """
        Returns Unitary for coherent error.
        
        Agrs needed:
            magnitude:      (float) magnitude of error
            axis            (list or int) axis for coherent errors
        
        """
        paulis = make_pauli_basis(self.nqubits)
        
        if isinstance(self.axis, list) or isinstance(self.axis, np.ndarray):
            axis_magnitude = np.linalg.norm(self.axis)
            axis = np.array(self.axis)/axis_magnitude # normalize axis
            
        elif isinstance(self.axis, int):
            axis = np.zeros(len(paulis))
            axis[self.axis] = 1
            axis_magnitude = 1
            
        ham = -1j * self.magnitude * sum([axis[i] * paulis[i] for i in range(len(axis))])
        unitary_error = ham.expm()
        
        self.sim_mode = 'oper'
        self.act = unitary_error
     
    def hamiltonian(self):
        """
        Returns np.ndarray describing hamiltonian.
        
        Agrs needed:
            magnitude:      (float) magnitude of error
            axis            (list or int) axis for coherent errors
        
        """
        paulis = make_pauli_basis(self.nqubits)
        
        if isinstance(self.axis, list) or isinstance(self.axis, np.ndarray):
            axis_magnitude = np.linalg.norm(self.axis)
            axis = np.array(self.axis)/axis_magnitude # normalize axis
            
        elif isinstance(self.axis, int):
            axis = np.zeros(len(paulis))
            axis[self.axis] = 1
            axis_magnitude = 1
         
        ham_err = self.magnitude * sum([axis[i] * paulis[i] for i in range(len(axis))])
         
        self.sim_mode = 'oper'
        self.act = ham_err
     
    def load_error(self):
        """
        Load saved error from Mathematica.
        
        Args needed:
            file:      (str) name of file where super operator is saved

        """
        errop = qt.Qobj(mmread('error_mats/' + self.file + '.mtx'))
        errop.dims = [[[2,2],[2,2]],[[2,2],[2,2]]] # replace dims for 2 qubits
        errop.superrep = 'super'
        
        self.sim_mode = 'super'
        self.super_error = errop



def make_pauli_basis(nsys, include_id=False):
    """
    Returns list of pauli bases with names for nsys systems.
    
    Args:
        nsys:       (int) number of independent subsystems
        include_id: (bool) True=have identity in basis, False=no identity
    
    Returns:
        pauli_basis:  (list) list of all basis Pauli operators 
    
    """
    # 1 qubit paulis (in x,y,z order not in x,z,xz order as is done in group_tools)
    pauli_mats = {0:qt.qeye(2), 
                  1:qt.sigmax(),
                  2:qt.sigmay(),
                  3:qt.sigmaz()}
    
    all_permutes = product(list(range(2**2)), repeat=nsys) 
    pauli_basis = []
    for p in all_permutes:
        pauli_list = [pauli_mats[i] for i in p]
        pauli_basis.append(qt.tensor(pauli_list))
        
    # first element is always identity
    if not include_id:
        pauli_basis.pop(0)
    
    return pauli_basis

        
def direct_sum(U1, U2):
    """Returns direct sum of U1 and U2."""
    
    d1 = U1.shape[0]
    d2 = U2.shape[0]
    dsum = np.concatenate((np.concatenate((U1, np.zeros([d1,d2])), axis = 1),
                           np.concatenate((np.array(np.zeros([d2,d1])), U2), axis = 1)),
                           axis = 0)
    
    return dsum


def subspace_lvls(include_sublvls=False):
    """Create operators with larger subspaces."""
    
    # not tested with include_sublvls
    
    global paulis
    
    if not include_sublvls:
        paulis = (qt.qeye(2), qt.sigmax(), qt.sigmay(), qt.sigmaz())
        
    elif include_sublvls:
        paulis = (qt.Qobj(np.identity(4)), 
                  qt.Qobj(direct_sum(qt.sigmax().full(), np.identity(2))),
                  qt.Qobj(direct_sum(qt.sigmay().full(), np.identity(2))),
                  qt.Qobj(direct_sum(qt.sigmaz().full(), np.identity(2))))
        
        
def update_all(simstate, simblocks, simmeas):
    """Returns true if all have same sim mode."""
    
    # check sim_mode for all specified objects

    total_sim = [simstate.sim_mode]
    total_sim += [simmeas.sim_mode]
    
    # simblocks are dict
    try:
        total_sim += [b.sim_mode for b in simblocks.values()]
        
    # simblocks are list
    except AttributeError:
        total_sim += [b.sim_mode for b in simblocks]
        
    sim_match = all(sim == total_sim[0] for sim in total_sim)
    # if mix between oper and super then update everyththing to super
    if not sim_match: 
        simstate.to_super()
        [b.to_super() for b in simblocks.values()]
        simmeas.to_super()
        
    return simstate, simblocks, simmeas

def update_blocks(simblocks):
    """Returns true if all have same sim mode."""
    
    # check sim_mode for all specified objects
    total_sim = [b.sim_mode for b in simblocks.values()]
    sim_match = any(sim == total_sim[0] for sim in total_sim)
    
    # if mix between oper and super then update everyththing to super
    if not sim_match: 
        {k:b.to_super() for k, b in simblocks.items()}
        
    return simblocks
            

def combine_idl(simblocks, blocks):
    """Returns net ideal unitary of list of SimBlock."""
        
    total = qt.qidentity(blocks[0].idl.dims)
    for b in blocks:
        total = simblocks[b.name].idl * total
        
    return total


def combine_act(simblocks, blocks):
    """Returns net actual operator of list of SimBlock."""
    
    simblocks = update_blocks(simblocks)
    
    total = qt.qidentity(blocks[0].act.dims)
    for b in blocks:
        total = simblocks[b.name].act * total
        

def outcomes_idl(simstate, simblocks, simmeas, blocks=None):
    """
    Returns outcome prob of ideal experiment.
    
    If blocks is specified then simblocks is a dict of SimBlocks with 
    keys=block[i].name else simblocks is a list of SimBlocks. (First way is
    probably faster.)
    
    Args:
        simstate:   (SimState) simulated state
        simmeas:    (SimMeasurement) simulated measurement
        simblocks:  (list/dict of SimBlocks) list of simulated blocks
        blocks:     (list of Blocks, optional) list of blocks with same names as simblocks
        
    """
    
    # if blocks is specified then use names to pick out elements in simblocks
    if blocks:
        assert type(simblocks) == dict
        
        outcomes = []
        for ele in simmeas:
            state_out = simstate.idl
            for b in blocks:
                state_out = simblocks[b.name].idl * state_out
            outcomes.append(np.abs((ele.idl * state_out)[0,0])**2)
        
    # if blocks is specified then use names to pick out elements in simblocks
    else:
        assert type(simblocks) == list
        
        outcomes = []
        for ele in simmeas:
            state_out = simstate.idl
            for b in simblocks:
                state_out = b.idl * state_out
            outcomes.append(np.abs((ele.idl * state_out)[0,0])**2)
            
    return outcomes
   

def outcomes_act(simstate, simblocks, simmeas, blocks=None):
    """
    Returns outcome prob of actual experiment.
    
    If blocks is specified then simblocks is a dict of SimBlocks with 
    keys=block[i].name else simblocks is a list of SimBlocks. (First way is
    probably faster.)
    
    Args:
        simstate:   (SimState) simulated state
        simmeas:    (SimMeasurement) simulated measurement
        simblocks:  (list/dict of SimBlocks) list of simulated blocks
        blocks:     (list of Blocks, optional) list of blocks with same names as simblocks
        
    """
    # if blocks is specified then use names to pick out elements in simblocks
    if blocks:
        assert type(simblocks) == dict
        
        simstate, simblocks, simmeas = update_all(simstate, simblocks, simmeas)
        
        state_out = simstate.act
        for b in blocks:
            state_out = simblocks[b].act * state_out

        outcomes = [(ele.act * state_out)[0,0] for ele in simmeas]

    # if blocks is specified then use names to pick out elements in simblocks
    else:
        # currently not working but may need for arbitrary gates
        assert type(simblocks) == list
        
        simstate, simblocks, simmeas = update_all(simstate, simblocks, simmeas)

        state_out = simstate.act
        for b in simblocks:
            state_out = b.act * state_out
            
        outcomes = [(ele.act * state_out)[0,0] for ele in simmeas]
            
    if simstate.sim_mode == 'oper':
        outcomes = [np.abs(o)**2 for o in outcomes]
            
    return np.real(outcomes)

==> anc/srb/srb/setup.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 30 15:00:26 2018

@author: Charlie Baldwin
"""


# from setuptools import setup
# import sys
# import os
# import re


# def forbid_publish():
    # """ Prevent users of setup.py from possibly publishing to PyPI.
    # """
    # # 'testarg' is for testing this command
    # blacklist = ['register', 'upload', 'upload_docs', 'testarg',]

    # for command in blacklist:
        # if (command in sys.argv):
            # err_str = "The input command \'" + command
            # err_str += "has been blacklisted, exiting..."
            # raise RuntimeError(err_str)
# # This command must run before anything else in this file!
# forbid_publish()

# def extract_version():
    # with open(os.path.relpath("qdiagnostics/__init__.py")) as fi:
        # for line in fi:
            # match = re.search("__version__ = \"(\d\.\d\.\d)\"", line)
            # if (match):
                # return match.group(1)
    # raise Exception("Unable to find qdiagnostics version number!")

# setup(
    # name = 'qdiagnostics',
    # packages = ['qdiagnostics'],
    # description = 'Quantum Diagnostics Package',
    # version = extract_version(),
    # url = '',
    # author = 'Charlie Baldwin',
    # keywords = ['pip','qdiagnostics'],
    # install_requires = [
          # 'scipy',
          # 'numpy'
     # ],
    # )

from setuptools import setup

setup(name='srb',
     version='1.0',
     description='subspace RB package for trapped-ions',
     url='none',
     author='Charlie Baldwin',
     author_email='charles.baldwin@honeywell.com',
     packages=['srb'],
     zip_safe=False)

==> anc/srb/srb_tutorial.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Subspace randomized bencharmking\n",
    "\n",
    "Subspace randomized bencharmking (SRB) is a variant of randomized benchmarking to measure the performance of the Molmer-Sorenson (or ZZ) gate across the symmetric subspace of two ions. The symmetric subspace forms a qutrit (three-dimensional Hilbert space) where we perform standard randomized benchmarking. We use optimal control (see __[arXiv:1011.4874](https://arxiv.org/pdf/1011.4874.pdf)__ for more info) to generate the needed qutrit Clifford gates by compiling the Molmer-Sorenson gates plus global single-qubit gates with arbitrary amplitude and phase.\n",
    "\n",
    "This notebook covers how to run the `sub_bench.py` for simulation and experimental data loading as well as other features in the script for analysis.\n",
    "\n",
    "Some notes:\n",
    "- The leakage decay (or trace decay curve) has occasionally has fitting problems, which causes high variances in the bootstrap resampling.\n",
    "- The SRB paper has a full description of our leakage fitting method\n",
    "\n",
    "\n",
    "\n",
    "## Initializing randomized benchmarking experiment \n",
    "We first create a blank instance of `SubBench` and then use the `build_experiments` method to create the sequences of random gates. \n",
    "\n",
    "The first two args in `build_experiments` determine the length of sequences, and number of repitions per sequence, which are generally experiment dependent. A good rule of thumb is to pick 'seq_len' as exponentially distrubted between 1 and 1/(error) and `seq_reps = 100`. One option is to set `seq_len = fib_numbers(1/error)`.\n",
    "\n",
    "The next arg `lname` specifies the type of optimal control pickle file to use to generate the gates. These files are included in srb\\control_pulses and specify the micro-wave phases for single qubit gates needed to generate either all 216 qutrit Clifford gates or a sufficient generating set. Current options (both saved in diagnostics directory): <br>\n",
    "- `ZZ_fixed3.pkl`: uses global single-qubit gates with arbitrary amplitude and phase, and 3 ZZ gates to generate all 216 qutrit Cliffords <br>\n",
    "- `ZZ_fixed3n2.pkl`: uses global single-qubit gates with $\\pi/2$ amplitude and arbitrary phase, and 3 ZZ gates to generate all 216 qutrit Cliffords <br>\n",
    "- `XX_fixed3.pkl`: uses global single-qubit gates with arbitrary amplitude and phase, and 3 XX gates to generate all 216 qutrit Cliffords <br>\n",
    "- `XX_fixed3n2.pkl`: uses global single-qubit gates with $\\pi/2$ amplitude and arbitrary phase, and 3 XX gates to generate all 216 qutrit Cliffords <br>\n",
    "- `YY_fixed3.pkl`: uses global single-qubit gates with arbitrary amplitude and phase, and 3 YY gates to generate all 216 qutrit Cliffords <br>\n",
    "- `YY_fixed3n2.pkl`: uses global single-qubit gates with $\\pi/2$ amplitude and arbitrary phase, and 3 YY gates to generate all 216 qutrit Cliffords <br>\n",
    "\n",
    "The next two args determine if the experiments are output in a random order (`randomize_exp=True`) and if they are saved to a seperate pickle file (`save_seq=True`).\n",
    "\n",
    "The final arg determines if the number of possible Cliffords should be doubled to include Cliffords that put the opposite sign on the anti-symmetric subspace `add_reverse=True`. This also  increases the average number of `ZZ` gates per Clifford. We think this shouldn't matter so usually we set `add_reverse=False`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from srb.methods import sub_bench as srb\n",
    "\n",
    "seed = 0 # random seed for numpy random number generator\n",
    "\n",
    "exp1 = srb.SubBench(seed)\n",
    "control_str = exp1.build_experiments(2**np.arange(10), 100, \n",
    "                                    lname='ZZ_fixed3n2.pkl',\n",
    "                                    randomize_exp=False,\n",
    "                                    save_seq=False,\n",
    "                                    add_reverse=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The output `control_str` is a list of control sequences for each sub experiment. For example, for the first sublist in `control_str` generated above corresponds to the first length 2 experiment:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['0.5pi_0.27526842pi',\n",
       " '0.5pi_1.6836584pi',\n",
       " '0.5pi_1.0536429pi',\n",
       " '0.5pi_0.73657908pi',\n",
       " 'ZZ',\n",
       " '0.5pi_1.0058295pi',\n",
       " '0.5pi_1.1474793pi',\n",
       " '0.5pi_1.8813266pi',\n",
       " '0.5pi_0.41004232pi',\n",
       " 'ZZ',\n",
       " '0.5pi_0.2040955pi',\n",
       " '0.5pi_0.59164745pi',\n",
       " '0.5pi_0.21727845pi',\n",
       " '0.5pi_1.4559187pi',\n",
       " 'ZZ',\n",
       " '0.5pi_0.97395152pi',\n",
       " '0.5pi_1.214541pi',\n",
       " '0.5pi_0.13231512pi',\n",
       " '0.5pi_0.047998916pi',\n",
       " '0.5pi_0.57952728pi',\n",
       " '0.5pi_0.37790153pi',\n",
       " '0.5pi_0.7896316pi',\n",
       " '0.5pi_1.6189635pi',\n",
       " 'ZZ',\n",
       " '0.5pi_1.0195428pi',\n",
       " '0.5pi_1.1280802pi',\n",
       " '0.5pi_0.53687121pi',\n",
       " '0.5pi_1.8109065pi',\n",
       " 'ZZ',\n",
       " '0.5pi_1.2595983pi',\n",
       " '0.5pi_1.9016524pi',\n",
       " '0.5pi_0.6833288pi',\n",
       " '0.5pi_0.22102374pi',\n",
       " 'ZZ',\n",
       " '0.5pi_1.6762075pi',\n",
       " '0.5pi_0.50198698pi',\n",
       " '0.5pi_1.0459551pi',\n",
       " '0.5pi_0.29026152pi']"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "control_str[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Each control string in the sublist corresponds either <br>\n",
    "1. Collective single-qubit $U(\\theta, \\phi) = \\exp[-i \\tfrac{\\theta}{2}(X \\cos(\\phi) + Y \\sin(\\phi))^{\\otimes 2}]$ gate with written as `'<amp>pi_<phs>pi'` where `<amp>` = $\\theta$ and `<phs>` = $\\phi$ <br>\n",
    "2. Entangling gate `'ZZ'` with $U_{ZZ} = \\exp[-i \\tfrac{\\pi}{4} ZZ]$, `'XX'` with $U_{XX} = \\exp[-i \\tfrac{\\pi}{4} XX]$, or `'YY'` with $U_{YY} = \\exp[-i \\tfrac{\\pi}{4} YY]$<br>\n",
    "\n",
    "These sequences then can be run on the experiment and produce a pandas DataFrame in the format discussed below.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating reference histograms\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from srb.methods import detector_tomography as texp\n",
    "from srb.models import qutip_models as qm\n",
    "from srb.funcs import bin_data_funcs as bd\n",
    "import numpy as np\n",
    "\n",
    "temps = texp.DetectTomo()\n",
    "control_str2 = temps.build_experiments('uW', save_seq=False)\n",
    "    \n",
    "data2 = qm.nbright_sim(temps, trials=10000, mean_counts=[0.1,10,20],\n",
    "                            error_state={'nqubits':2, 'etype':'dep', 'magnitude':0},\n",
    "                            error_1q={'nqubits':1, 'etype':'dep', 'magnitude':0},\n",
    "                            error_2q={'nqubits':2, 'etype':'dep', 'magnitude':0},\n",
    "                            error_meas={'nqubits':2, 'etype':'dep', 'magnitude':0})\n",
    "\n",
    "template = bd.template_histograms(data2)\n",
    "Qmat = bd.detector_tomography(data2, thresholds=[0,2,15,np.inf])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x2af8964d448>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.plot(template[0])\n",
    "plt.plot(template[1])\n",
    "plt.plot(template[2])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simulating data\n",
    "To simulate the data, we use the `qutip_models` module. In the function `nbright_sim` (for simulating 2 ions in a measurement zone) we specify the number of trials per sequence, mean photon counts, thresholds (bin edges), and errors. The method allows for different error channels for state prep (`error_state`), single-qubit gates (`error_1q`), two-qubit gates (`error_2q`), and measurement (`error_meas`). Each error is a tuple where the first element is a string that specifies the type of error and the next elements specifying the strength of the error. Errors are generated in `error_processes.py`. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "from srb.models import qutip_models as qm\n",
    "\n",
    "data = qm.nbright_sim(exp1, trials=100, mean_counts=[0.1,10,20],\n",
    "                            error_state={'nqubits':exp1.nqubits, 'etype':'dep', 'magnitude':1e-4},\n",
    "                            error_1q={'nqubits':1, 'etype':'dep', 'magnitude':1e-4},\n",
    "                            error_2q={'nqubits':2, 'etype':'dep', 'magnitude':1e-3},\n",
    "                            error_meas={'nqubits':exp1.nqubits, 'etype':'dep', 'magnitude':1e-4})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The `data` is returned in the format that the `exp1` object can read to analyze the results. The columns are labeled `RB_ID` for the RB ID number of each sequence, `ShotID` for each shot in the experiment, and `Count` for the number of photons counted."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ShotID</th>\n",
       "      <th>Count</th>\n",
       "      <th>RB_ID</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>8.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>13.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>14.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>13.0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>95</td>\n",
       "      <td>95</td>\n",
       "      <td>19.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>96</td>\n",
       "      <td>96</td>\n",
       "      <td>23.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>97</td>\n",
       "      <td>97</td>\n",
       "      <td>26.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>98</td>\n",
       "      <td>98</td>\n",
       "      <td>14.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>99</td>\n",
       "      <td>99</td>\n",
       "      <td>26.0</td>\n",
       "      <td>999</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>100000 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    ShotID  Count  RB_ID\n",
       "0        0   14.0      0\n",
       "1        1    8.0      0\n",
       "2        2   13.0      0\n",
       "3        3   14.0      0\n",
       "4        4   13.0      0\n",
       "..     ...    ...    ...\n",
       "95      95   19.0    999\n",
       "96      96   23.0    999\n",
       "97      97   26.0    999\n",
       "98      98   14.0    999\n",
       "99      99   26.0    999\n",
       "\n",
       "[100000 rows x 3 columns]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading data\n",
    "To load data into a `SubBench` instance we use the `load_data` method. To show how this works let's use the data generated from `nbright_sim`. We need to first bin this raw photon count data into by the `threshold_counts` funciton in `bin_data_funcs.py`. To load the data, we have to specify the names of the detectors, which correspond to the names of the columns of the pandas dataframe that contain the count information. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "from srb.funcs import bin_data_funcs as bd\n",
    "\n",
    "hists = bd.threshold_counts(data, bin_rule=bd.nbright_bins, thresholds=[0,2,15,np.inf])\n",
    "exp1.load_data(hists)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Analyzing data\n",
    "The instance exp1 now contains randomly generated SRB data ready for analysis. For standard analysis, we do a least-squares fitting of the data to the curve $\\overline{p}_S(\\ell) = A r^{\\ell} + \\tfrac{1}{3}$. For the leakage analysis, we do a least-squares fitting to $\\overline{p}_L(\\ell) = A t^{\\ell} + B$. To perform these fits, we use the `analyze_data` method. \n",
    "\n",
    "The parameter $r$ is called the 'standard decay parameter' and the parameter $t$ is called the leakage decay parameter. They relate to the extended-subspace fidelity of the Clifford gates. The parameters $A$ and $B$ are related to all the errors (state preparation,  one and two-qubit gates, and measurement errors).\n",
    "\n",
    "We additionally perform a semi-parametric bootstrap resample to estimate confidence intervals of the fidelity and plot the decay curve. Finally, the method `output_str` gives a summary of all the relevant information from the experiment and fit."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "###############################################################################\n",
      "2-qubit subspace randomized benchmarking info, v = SubBench_v1.0\n",
      "###############################################################################\n",
      "\n",
      "Sequence info \n",
      "-------------------------------------------------------------------------------\n",
      "Random seed: 0\n",
      "Gate file used: ZZ_fixed3n2.pkl\n",
      "Number of random sequences per length:\n",
      "1: 100\n",
      "2: 100\n",
      "4: 100\n",
      "8: 100\n",
      "16: 100\n",
      "32: 100\n",
      "64: 100\n",
      "128: 100\n",
      "256: 100\n",
      "512: 100\n",
      "final measurements (pauli indices): [0 1 2 3 4 5 6 7 8]\n",
      "\n",
      "\n",
      "Data summary  (loaded 20191030-112735)\n",
      "-------------------------------------------------------------------------------\n",
      "Avg. survival frequency +/- standard error of mean:\n",
      "1: 0.9355 +/- 0.0045 \n",
      "2: 0.9160 +/- 0.0049 \n",
      "4: 0.9235 +/- 0.0051 \n",
      "8: 0.8961 +/- 0.0047 \n",
      "16: 0.8791 +/- 0.0050 \n",
      "32: 0.8212 +/- 0.0054 \n",
      "64: 0.7286 +/- 0.0061 \n",
      "128: 0.6051 +/- 0.0071 \n",
      "256: 0.4601 +/- 0.0102 \n",
      "512: 0.3579 +/- 0.0109 \n",
      "\n",
      "\n",
      "Fit info \n",
      "-------------------------------------------------------------------------------\n",
      "Fid fit function: (0.598749)*(0.993746**(length)) + 0.33 (fixed asympt)\n",
      "chi**2 = 0.057641 with p_value = 0.000000\n",
      "Tr fit function: (0.069311)*(0.990486**(length)) + 0.261425\n",
      "chi**2 = 0.002063 with p_value = 0.000000\n",
      "\n",
      "\n",
      "Summary info \n",
      "-------------------------------------------------------------------------------\n",
      "r = 0.993746, bootstrap std = 0.000166, bootstrap mean = 0.993743\n",
      "t = 0.990486, bootstrap std = 0.005254, bootstrap mean = 0.989472\n",
      "Extended-sub Clifford fidelity = 0.994046, bootstrap std = 0.000508, bootstrap mean = 0.993942\n",
      "Estimated extended-sub gate fidelity = 0.998015, bootstrap std = 0.000508, bootstrap mean = 0.993942\n",
      "Avg. leakage = 0.003555, bootstrap std = 0.001727, bootstrap mean = 0.003914\n",
      "Avg. seepage = 0.004308, bootstrap std = 0.002461, bootstrap mean = 0.004774\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "exp1.analyze_data(asympt_freq=1/3)\n",
    "exp1.bootstrap(100)\n",
    "exp1.plot_survival()\n",
    "exp1.plot_trace()\n",
    "print(exp1.output_str())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Saving and loading instance\n",
    "Now say we generated `exp1` and took data but now we want to save everything for future analysis. We use the `output_dict` method to create a dictionary of all the relevant info about `exp1` and either save it as a pickle file (specify the name as an arg) or just keep it as variable. We can then use the `load_experiment` method to input all this info into a new instance of `SubBench`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "exp1_dict = exp1.output_dict()\n",
    "exp1_new = srb.SubBench(seed=0)\n",
    "exp1_new.load_experiments(exp1_dict)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

